Tree models for covariate-dependent method agreement with repeated measurements in clinical research

Background: In clinical research, the Bland-Altman analysis is commonly used to assess agreement of metric measurements made by two or more techniques, devices or methods. The approach can also deal with repeated measurements per subject or observational unit. However, a strong and implicit assumption is that agreement of methods is homogeneous across subjects. Objective: To extend the previously introduced multivariable modeling of conditional method agreement with single measurements per subject to the frequent case of repeated measurements. Methods: Appropriate regression trees, called conditional method agreement trees (COAT), are generalized to capture the dependence of the parameters of the Bland-Altman analysis on covariates. These parameters, the expectation and variance of the differences between the methods, are decomposed into subject-specific components to account for repeated measurements. Whilst the theoretical, asymptotic properties of tree models are known, a simulation study was carried out to assess the performance of COAT in finite samples. A comparison of devices measuring cardiac output serves as an application example. Results: COAT is applicable to the two relevant cases of paired and unpaired repeated measurements. In the simulation study, it controlled the type-I error at the nominal level and could detect covariate-dependent method agreement with increasing sample size. The Adjusted Rand Index, a measure of concordance between the estimated and true subgroups, reached very high values close to the maximum of 1. The analysis of cardiac output showed that patients' characteristics may influence the agreement between measuring devices, with implications for use in patient care. Conclusion: COAT can explicitly define subgroups of heterogeneous method agreement in dependence of covariates with appropriate statistical testing in case of repeated measurements.

==> anc/COAT_Repeated_Measures_Karapetyan_2026_Application.R <==

# Publication: Tree models for covariate-dependent method agreement with repeated measurements
# Authors: Siranush Karapetyan, Achim Zeileis, Moritz Flick, Bernd Saugel, Alexander Hapfelmeier
# Year: 2026
# Content: R-Code of the application study


# load required libraries
library(readxl)
library(tidyr)
library(dplyr)
library(coat) # version 0.3.0

# read source data
CO_triple_characteristics <- read_excel("YOURPATH", sheet = 1, skip = 1) %>% as.data.frame()
CO_triple_measurements_raw <- read_excel("YOURPATH", sheet = 2) %>% as.data.frame()
CO_triple_measurements <- CO_triple_measurements_raw[, c(1:20)]

## correct some IDs
names(CO_triple_characteristics)[1] <- "ID"
CO_triple_characteristics$ID[1] <- "091"
CO_triple_characteristics$ID[48] <- "101"
CO_triple_characteristics$ID[51] <- "51"
CO_triple_characteristics$ID <- as.factor(CO_triple_characteristics$ID)

CO_triple_measurements$ID[280:285] <- "101"
CO_triple_measurements$ID <- as.factor(CO_triple_measurements$ID)

## correct some variable names
names(CO_triple_characteristics)[2:5] <- c("Sex", "Age", "Height", "Weight")
names(CO_triple_characteristics) <- gsub(" ", "_", names(CO_triple_characteristics))

names(CO_triple_measurements)[2] <- "replicate"

## correct some scaling
CO_triple_characteristics$Sex <- as.factor(CO_triple_characteristics$Sex)
CO_triple_characteristics$`Capillary_Refill_Time_(sec)` <- as.numeric(CO_triple_characteristics$`Capillary_Refill_Time_(sec)`)

for (i in 10:length(CO_triple_characteristics)){
  CO_triple_characteristics[, i] <- as.factor(CO_triple_characteristics[, i])
}

for (i in 2:length(CO_triple_measurements)){
  CO_triple_measurements[, i] <- as.numeric(CO_triple_measurements[, i])
}



# analysis of paired measurements
## prepare data
CO_triple_measurements_pair <- CO_triple_measurements[, c("ID", "replicate", "Ref-CO mean", "Test1-CO mean")]
CO_triple_measurements_pair <- na.omit(CO_triple_measurements_pair)

CO_triple_long <- CO_triple_measurements_pair %>% group_by(ID, replicate) %>% gather(key = "Method", value = "y", -c(ID, replicate)) %>% as.data.frame()
CO_triple_long$replicate <- as.factor(CO_triple_long$replicate)
CO_triple_long$Method <- as.factor(CO_triple_long$Method)

CO_comp <- left_join(CO_triple_long, CO_triple_characteristics, by = "ID")
CO_comp <- droplevels(CO_comp)

## fit and plot coat trees
### mean measurements included as covariate
mytree <- coat(y ~ Sex + Age + Height + Weight + BMI + Vascular_disease + arteriosclerosis + diabetes, data = CO_comp, id = "ID", meth = "Method", replicates = TRUE, paired = TRUE, means = TRUE, minsize = 6)

plot(mytree, tp_args = list(xscale = c(3,12), pch = 18))

### mean measurements not included as covariate, default values of alpha and minsize changed to allow more splits
mytree <- coat(y ~ Sex + Age + Height + Weight + BMI + Vascular_disease + arteriosclerosis + diabetes, data = CO_comp, id = "ID", meth = "Method", replicates = TRUE, paired = TRUE, alpha = 1, means = FALSE, minsize = 6, maxdepth = 3)

plot(mytree, tp_args = list(xscale = c(3,12), pch = 18))

### BA Test
mytree <- coat(y ~ Vascular_disease, data = CO_comp, id = "ID", meth = "Method", replicates = TRUE, paired = TRUE, alpha = 1, means = FALSE, minsize = 6)

plot(mytree, tp_args = list(pch = 18))



# analysis of unpaired measurements
## prepare data
CO_triple_measurements_unpair <- CO_triple_measurements[!duplicated(CO_triple_measurements$ID), ] # select one time point, e.g. 1
CO_triple_measurements_unpair <- CO_triple_measurements_unpair[, c("ID", "Ref-CO 1", "Ref-CO 2", "Ref-CO 3", "Ref-CO 4", "Ref-CO 5",
                                                                   "Test1-CO 1", "Test1-CO 2", "Test1-CO 3", "Test1-CO 4", "Test1-CO 5")]
CO_triple_long <- CO_triple_measurements_unpair %>% group_by(ID) %>% gather(key = "Method", value = "y", -c(ID)) %>% as.data.frame()
CO_triple_long <- separate(CO_triple_long, "Method", c("Method", "replicate"), sep = " ")

CO_triple_long$replicate <- as.factor(CO_triple_long$replicate)
CO_triple_long$Method <- as.factor(CO_triple_long$Method)
CO_triple_long$y <- as.numeric(CO_triple_long$y)

CO_comp <- left_join(CO_triple_long, CO_triple_characteristics, by = "ID")
CO_comp <- droplevels(CO_comp)

## fit and plot coat trees
### mean measurements included as covariate
mytree <- coat(y ~ Sex + Age + Height + Weight + BMI + Vascular_disease + arteriosclerosis + diabetes, data = CO_comp, id = "ID", meth = "Method", replicates = TRUE, paired = FALSE, means = TRUE, minsize = 6)
plot(mytree, tp_args = list(xscale = c(3,12), pch = 18))

### mean measurements not included as covariate, default values of alpha and minsize changed to allow more splits
mytree <- coat(y ~ Sex + Age + Height + Weight + BMI + Vascular_disease + arteriosclerosis + diabetes, data = CO_comp, id = "ID", meth = "Method", replicates = TRUE, paired = FALSE, alpha = 1, means = FALSE, minsize = 6, maxdepth = 2)
plot(mytree, tp_args = list(xscale = c(3,12), pch = 18))





==> anc/COAT_Repeated_Measures_Karapetyan_2026_Simulation.R <==

# Publication: Tree models for covariate-dependent method agreement with repeated measurements
# Authors: Siranush Karapetyan, Achim Zeileis, Moritz Flick, Bernd Saugel, Alexander Hapfelmeier
# Year: 2026
# Content: R-Code of the simulation study


# load required libraries
library(MASS)
library(MethComp)
library(partykit)
library(strucchange)
library(ggplot2)
library(coat) # version 0.3.0

# Basic Settings
ns <- 5000 # number of simulation runs
ni <- seq(50, 300, 25) # number of subjects
nm <- 2 # number of compared methods
nr <- 3 # measurements per subject 

# Set parameters of the normally distributed covariates
mus <- c(20, 100, 5000, 0, 1000)
sigmas <- matrix(c(4, 0, 0, 0, 0, 
                   0, 20, 0, 0, 0, 
                   0, 0, 100, 0, 0, 
                   0, 0, 0, 1, 0, 
                   0, 0, 0, 0, 50), 5, 5)


# NULL CASE
## Unpaired replicates
### Simulation
set.seed(123157)

results_null_unp <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    dat <- Meth.sim(Ni = i, Nm = nm, Nr = nr, mu.range = c(112, 152), alpha = c(0, 16), sigma.mi = c(19, 19), sigma.mir = c(6, 9), sigma.ir = 0)
    X <- mvrnorm(n = i, mu = mus, Sigma = sigmas)
    X <- apply(X, 2, function(z) rep(z, each = nm*nr))
    dat <- cbind(dat, X)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = FALSE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = FALSE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    list(ifelse(max(predict(mytree, type = "node")) > 1, 1, ifelse(any(sctest(mytree)["p.value", ] < 0.05), 1, 0)),
         ifelse(max(predict(myctree, type = "node")) > 1, 1, ifelse(any(sctest(myctree)["p.value", ] < 0.05), 1, 0))
    )
  })
})

### Results
results_null_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_null_unp[[x]], "[[", y))))

Prob_mean <- lapply(1:length(ni), function(x) lapply(1:2, function(y) sum(results_null_prep[[x]][[y]]) / ns))
Prob_lower <- lapply(1:length(ni), function(x) lapply(1:2, function(y) binom.test(sum(results_null_prep[[x]][[y]]), ns)$conf.int[1]))
Prob_upper <- lapply(1:length(ni), function(x) lapply(1:2, function(y) binom.test(sum(results_null_prep[[x]][[y]]), ns)$conf.int[2]))

### Prepare results and save to a data frame
df_null <- data.frame(n = rep(ni, 2),
                      Prob = c(sapply(Prob_mean, "[[", 1), sapply(Prob_mean, "[[", 2)),
                      Prob_lower = c(sapply(Prob_lower, "[[", 1), sapply(Prob_lower, "[[", 2)),
                      Prob_upper = c(sapply(Prob_upper, "[[", 1), sapply(Prob_upper, "[[", 2)),
                      Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### Relative frequency plot
ggplot(df_null, aes(x = n, y = Prob, col = Model)) + labs(y = "Relative Frequency") +
  geom_hline(aes(yintercept = 0.05), col = "grey", lwd = 1.25) +
  geom_line(aes(n, Prob_lower, col = Model), linetype = "dotted") +
  geom_line(aes(n, Prob_upper, col = Model), linetype = "dotted") +
  geom_line(size = 1) + theme_bw() + theme(legend.position = "top") + theme(legend.title=element_blank()) +
  scale_y_continuous(breaks = seq(from = 0, to = 0.08, by = 0.01), limits = c(0, 0.08))+
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300))


## Paired replicates
### Simulation
set.seed(123157)

results_null_p <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    dat <- Meth.sim(Ni = i, Nm = nm, Nr = nr, mu.range = c(112, 152), alpha = c(0, 16), sigma.mi = c(19, 19), sigma.mir = c(6, 9), sigma.ir = 2.5)
    X <- mvrnorm(n = i, mu = mus, Sigma = sigmas)
    X <- apply(X, 2, function(z) rep(z, each = nm*nr))
    dat <- cbind(dat, X)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = TRUE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = TRUE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    
    list(ifelse(max(predict(mytree, type = "node")) > 1, 1, ifelse(any(sctest(mytree)["p.value", ] < 0.05), 1, 0)),
         ifelse(max(predict(myctree, type = "node")) > 1, 1, ifelse(any(sctest(myctree)["p.value", ] < 0.05), 1, 0))
    )
  })
})

### Results
results_null_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_null_p[[x]], "[[", y))))

Prob_mean <- lapply(1:length(ni), function(x) lapply(1:2, function(y) sum(results_null_prep[[x]][[y]]) / ns))
Prob_lower <- lapply(1:length(ni), function(x) lapply(1:2, function(y) binom.test(sum(results_null_prep[[x]][[y]]), ns)$conf.int[1]))
Prob_upper <- lapply(1:length(ni), function(x) lapply(1:2, function(y) binom.test(sum(results_null_prep[[x]][[y]]), ns)$conf.int[2]))

### Prepare results and save to a data frame
df_null <- data.frame(n = rep(ni, 2),
                      Prob = c(sapply(Prob_mean, "[[", 1), sapply(Prob_mean, "[[", 2)),
                      Prob_lower = c(sapply(Prob_lower, "[[", 1), sapply(Prob_lower, "[[", 2)),
                      Prob_upper = c(sapply(Prob_upper, "[[", 1), sapply(Prob_upper, "[[", 2)),
                      Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### Relative frequency plot
ggplot(df_null, aes(x = n, y = Prob, col = Model)) + labs(y = "Relative Frequency") +
  geom_hline(aes(yintercept = 0.05), col = "grey", lwd = 1.25) +
  geom_line(aes(n, Prob_lower, col = Model), linetype = "dotted") +
  geom_line(aes(n, Prob_upper, col = Model), linetype = "dotted") +
  geom_line(size = 1) + theme_bw() + theme(legend.position = "top") + theme(legend.title=element_blank()) +
  scale_y_continuous(breaks = seq(from = 0, to = 0.08, by = 0.01), limits = c(0, 0.08))+
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300))


# STUMP CASE

## Adjusted Rand Index (ARI) to compute similarity of the tree structure
adj_rand_index <- function(fit, id) {
  
  x <- predict(fit, type = "node")
  
  tab <- table(x, id)
  a <- rowSums(tab)
  b <- colSums(tab)
  
  M <- sum(choose(tab, 2))
  N <- choose(length(x), 2)
  A <- sum(choose(a, 2))
  B <- sum(choose(b, 2))
  
  c(ARI = (M - (A * B) / N) / (0.5 * (A + B) - (A * B) / N))
}

## Unpaired replicates
### Simulation
set.seed(638)

results_stump_unp <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    X <- data.frame(mvrnorm(n = i, mu = mus, Sigma = sigmas))
    dat1 <- Meth.sim(Ni = length(X$X1[X$X1>20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 0)
    dat2 <- Meth.sim(Ni = length(X$X1[X$X1<=20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 7), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 0)
    X <- data.frame(apply(X, 2, function(z) rep(z, each = nm*nr)))
    dat1 <- cbind(dat1, X[X$X1>20, ])
    dat2 <- cbind(dat2, X[X$X1<=20, ])
    dat2$item <- as.factor(as.numeric(dat2$item) + 10000)
    dat1$ID <- 2
    dat2$ID <- 3
    dat <- rbind(dat1, dat2)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    ID <- unique(dat[,c("item", "ID")])$ID
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = FALSE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = FALSE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    list(
      list(
        ifelse(max(predict(mytree, type = "node")) > 1, ifelse(sctest(mytree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(mytree)["p.value", "x1"] < 0.05, 1, 0)),
        ifelse(max(predict(myctree, type = "node")) > 1, ifelse(sctest(myctree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(myctree)["p.value", "x1"] < 0.05, 1, 0))),
      list(
        adj_rand_index(mytree, ID),
        adj_rand_index(myctree, ID))
    )
  })
})

### Results
results_stump_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_stump_unp[[x]], "[[", y))))

SelFreq_sim_stump <- lapply(1:length(ni), function(x) results_stump_prep[[x]][[1]])
SelFreq_sim_stump <- lapply(1:length(ni), function(x) matrix(SelFreq_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

ARI_sim_stump <- lapply(1:length(ni), function(x) results_stump_prep[[x]][[2]])
ARI_sim_stump <- lapply(1:length(ni), function(x) matrix(ARI_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

SelFreq_mean <- lapply(1:length(ni), function(x) colMeans(SelFreq_sim_stump[[x]]))
SelFreq_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[1])))
SelFreq_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[2])))

ARI_mean <- lapply(1:length(ni), function(x) colMeans(ARI_sim_stump[[x]]))
ARI_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[1])))
ARI_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[2])))

df_stump <- data.frame(n = rep(ni, 2),
                        SelFreq = c(sapply(SelFreq_mean, "[[", 1), sapply(SelFreq_mean, "[[", 2)),
                        SelFreq_low = c(sapply(SelFreq_low, "[[", 1), sapply(SelFreq_low, "[[", 2)),
                        SelFreq_up = c(sapply(SelFreq_up, "[[", 1), sapply(SelFreq_up, "[[", 2)),
                        ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2)),
                        ARI_low = c(sapply(ARI_low, "[[", 1), sapply(ARI_low, "[[", 2)),
                        ARI_up = c(sapply(ARI_up, "[[", 1), sapply(ARI_up, "[[", 2)),
                        Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### Selection Frequency plot
ggplot(df_stump, aes(x = n, y = SelFreq, col = Model)) + labs(y = "Power Estimate") +
  geom_line(aes(n, SelFreq_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, SelFreq_up, col = Model), linetype = "dotted") +
  geom_line(size = 1) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))

### ARI plot
ggplot(df_stump, aes(x = n, y = ARI, col = Model)) + labs(y = "ARI") +
  geom_line(aes(n, ARI_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, ARI_up, col = Model), linetype = "dotted") +
  geom_line(size = 1) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))


## Paired replicates
### Simulation
set.seed(638)

results_stump_p <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    X <- data.frame(mvrnorm(n = i, mu = mus, Sigma = sigmas))
    dat1 <- Meth.sim(Ni = length(X$X1[X$X1>20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 2.5)
    dat2 <- Meth.sim(Ni = length(X$X1[X$X1<=20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 7), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 2.5)
    X <- data.frame(apply(X, 2, function(z) rep(z, each = nm*nr)))
    dat1 <- cbind(dat1, X[X$X1>20, ])
    dat2 <- cbind(dat2, X[X$X1<=20, ])
    dat2$item <- as.factor(as.numeric(dat2$item) + 10000)
    dat1$ID <- 2
    dat2$ID <- 3
    dat <- rbind(dat1, dat2)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    ID <- unique(dat[,c("item", "ID")])$ID
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = TRUE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = TRUE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    list(
      list(
        ifelse(max(predict(mytree, type = "node")) > 1, ifelse(sctest(mytree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(mytree)["p.value", "x1"] < 0.05, 1, 0)),
        ifelse(max(predict(myctree, type = "node")) > 1, ifelse(sctest(myctree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(myctree)["p.value", "x1"] < 0.05, 1, 0))),
      list(
        adj_rand_index(mytree, ID),
        adj_rand_index(myctree, ID))
    )
  })
})

### Results
results_stump_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_stump_p[[x]], "[[", y))))

SelFreq_sim_stump <- lapply(1:length(ni), function(x) results_stump_prep[[x]][[1]])
SelFreq_sim_stump <- lapply(1:length(ni), function(x) matrix(SelFreq_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

ARI_sim_stump <- lapply(1:length(ni), function(x) results_stump_prep[[x]][[2]])
ARI_sim_stump <- lapply(1:length(ni), function(x) matrix(ARI_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

SelFreq_mean <- lapply(1:length(ni), function(x) colMeans(SelFreq_sim_stump[[x]]))
SelFreq_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[1])))
SelFreq_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[2])))

ARI_mean <- lapply(1:length(ni), function(x) colMeans(ARI_sim_stump[[x]]))
ARI_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[1])))
ARI_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[2])))

df_stump <- data.frame(n = rep(ni, 2),
                       SelFreq = c(sapply(SelFreq_mean, "[[", 1), sapply(SelFreq_mean, "[[", 2)),
                       SelFreq_low = c(sapply(SelFreq_low, "[[", 1), sapply(SelFreq_low, "[[", 2)),
                       SelFreq_up = c(sapply(SelFreq_up, "[[", 1), sapply(SelFreq_up, "[[", 2)),
                       ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2)),
                       ARI_low = c(sapply(ARI_low, "[[", 1), sapply(ARI_low, "[[", 2)),
                       ARI_up = c(sapply(ARI_up, "[[", 1), sapply(ARI_up, "[[", 2)),
                       Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### Selection Frequency plot
ggplot(df_stump, aes(x = n, y = SelFreq, col = Model)) + labs(y = "Power Estimate") +
  geom_line(aes(n, SelFreq_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, SelFreq_up, col = Model), linetype = "dotted") +
  geom_line(size = 1) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))

### ARI plot
ggplot(df_stump, aes(x = n, y = ARI, col = Model)) + labs(y = "ARI") +
  geom_line(aes(n, ARI_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, ARI_up, col = Model), linetype = "dotted") +
  geom_line(size = 1) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))


# STUMP CASE 2

## Adjusted Rand Index (ARI) to compute similarity of the tree structure
adj_rand_index <- function(fit, id) {
  
  x <- predict(fit, type = "node")
  
  tab <- table(x, id)
  a <- rowSums(tab)
  b <- colSums(tab)
  
  M <- sum(choose(tab, 2))
  N <- choose(length(x), 2)
  A <- sum(choose(a, 2))
  B <- sum(choose(b, 2))
  
  c(ARI = (M - (A * B) / N) / (0.5 * (A + B) - (A * B) / N))
}

## Unpaired replicates
### Simulation
set.seed(638)

results_stump2_unp <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    X <- data.frame(mvrnorm(n = i, mu = mus, Sigma = sigmas))
    dat1 <- Meth.sim(Ni = length(X$X1[X$X1>20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 0)
    dat2 <- Meth.sim(Ni = length(X$X1[X$X1<=20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(3, 3), sigma.mir = c(3, 3), sigma.ir = 0)
    X <- data.frame(apply(X, 2, function(z) rep(z, each = nm*nr)))
    dat1 <- cbind(dat1, X[X$X1>20, ])
    dat2 <- cbind(dat2, X[X$X1<=20, ])
    dat2$item <- as.factor(as.numeric(dat2$item) + 10000)
    dat1$ID <- 2
    dat2$ID <- 3
    dat <- rbind(dat1, dat2)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    ID <- unique(dat[,c("item", "ID")])$ID
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = FALSE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = FALSE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    list(
      list(
        ifelse(max(predict(mytree, type = "node")) > 1, ifelse(sctest(mytree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(mytree)["p.value", "x1"] < 0.05, 1, 0)),
        ifelse(max(predict(myctree, type = "node")) > 1, ifelse(sctest(myctree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(myctree)["p.value", "x1"] < 0.05, 1, 0))),
      list(
        adj_rand_index(mytree, ID),
        adj_rand_index(myctree, ID))
    ) 
  })
})

### Results
results_stump2_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_stump2_unp[[x]], "[[", y))))

SelFreq_sim_stump <- lapply(1:length(ni), function(x) results_stump2_prep[[x]][[1]])
SelFreq_sim_stump <- lapply(1:length(ni), function(x) matrix(SelFreq_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

ARI_sim_stump <- lapply(1:length(ni), function(x) results_stump2_prep[[x]][[2]])
ARI_sim_stump <- lapply(1:length(ni), function(x) matrix(ARI_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

SelFreq_mean <- lapply(1:length(ni), function(x) colMeans(SelFreq_sim_stump[[x]]))
SelFreq_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[1])))
SelFreq_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[2])))

ARI_mean <- lapply(1:length(ni), function(x) colMeans(ARI_sim_stump[[x]]))
ARI_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[1])))
ARI_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[2])))

df_stump2 <- data.frame(n = rep(ni, 2),
                       SelFreq = c(sapply(SelFreq_mean, "[[", 1), sapply(SelFreq_mean, "[[", 2)),
                       SelFreq_low = c(sapply(SelFreq_low, "[[", 1), sapply(SelFreq_low, "[[", 2)),
                       SelFreq_up = c(sapply(SelFreq_up, "[[", 1), sapply(SelFreq_up, "[[", 2)),
                       ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2)),
                       ARI_low = c(sapply(ARI_low, "[[", 1), sapply(ARI_low, "[[", 2)),
                       ARI_up = c(sapply(ARI_up, "[[", 1), sapply(ARI_up, "[[", 2)),
                       Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### Selection Frequency plot
ggplot(df_stump2, aes(x = n, y = SelFreq, col = Model)) + labs(y = "Power Estimate") +
  geom_line(aes(n, SelFreq_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, SelFreq_up, col = Model), linetype = "dotted") +
  geom_line(size = 0.7) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))

### ARI plot
ggplot(df_stump2, aes(x = n, y = ARI, col = Model)) + labs(y = "ARI") +
  geom_line(aes(n, ARI_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, ARI_up, col = Model), linetype = "dotted") +
  geom_line(size = 0.7) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))


## Paired replicates
### Simulation
set.seed(638)

results_stump2_p <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    X <- data.frame(mvrnorm(n = i, mu = mus, Sigma = sigmas))
    dat1 <- Meth.sim(Ni = length(X$X1[X$X1>20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 2.5)
    dat2 <- Meth.sim(Ni = length(X$X1[X$X1<=20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(3, 3), sigma.mir = c(3, 3), sigma.ir = 2.5)
    X <- data.frame(apply(X, 2, function(z) rep(z, each = nm*nr)))
    dat1 <- cbind(dat1, X[X$X1>20, ])
    dat2 <- cbind(dat2, X[X$X1<=20, ])
    dat2$item <- as.factor(as.numeric(dat2$item) + 10000)
    dat1$ID <- 2
    dat2$ID <- 3
    dat <- rbind(dat1, dat2)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    ID <- unique(dat[,c("item", "ID")])$ID
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = TRUE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = TRUE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    list(
      list(
        ifelse(max(predict(mytree, type = "node")) > 1, ifelse(sctest(mytree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(mytree)["p.value", "x1"] < 0.05, 1, 0)),
        ifelse(max(predict(myctree, type = "node")) > 1, ifelse(sctest(myctree)$`1`["p.value", "x1"] < 0.05, 1, 0), ifelse(sctest(myctree)["p.value", "x1"] < 0.05, 1, 0))),
      list(
        adj_rand_index(mytree, ID),
        adj_rand_index(myctree, ID))
    ) 
  })
})

### Results
results_stump2_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_stump2_p[[x]], "[[", y))))

SelFreq_sim_stump <- lapply(1:length(ni), function(x) results_stump2_prep[[x]][[1]])
SelFreq_sim_stump <- lapply(1:length(ni), function(x) matrix(SelFreq_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

ARI_sim_stump <- lapply(1:length(ni), function(x) results_stump2_prep[[x]][[2]])
ARI_sim_stump <- lapply(1:length(ni), function(x) matrix(ARI_sim_stump[[x]], ncol = 2, nrow = ns, byrow = T))

SelFreq_mean <- lapply(1:length(ni), function(x) colMeans(SelFreq_sim_stump[[x]]))
SelFreq_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[1])))
SelFreq_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) binom.test(sum(SelFreq_sim_stump[[x]][, y]), ns)$conf.int[2])))

ARI_mean <- lapply(1:length(ni), function(x) colMeans(ARI_sim_stump[[x]]))
ARI_low <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[1])))
ARI_up <- lapply(1:length(ni), function(x) unlist(lapply(1:2, function(y) t.test(ARI_sim_stump[[x]][, y])$conf.int[2])))

df_stump2 <- data.frame(n = rep(ni, 2),
                        SelFreq = c(sapply(SelFreq_mean, "[[", 1), sapply(SelFreq_mean, "[[", 2)),
                        SelFreq_low = c(sapply(SelFreq_low, "[[", 1), sapply(SelFreq_low, "[[", 2)),
                        SelFreq_up = c(sapply(SelFreq_up, "[[", 1), sapply(SelFreq_up, "[[", 2)),
                        ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2)),
                        ARI_low = c(sapply(ARI_low, "[[", 1), sapply(ARI_low, "[[", 2)),
                        ARI_up = c(sapply(ARI_up, "[[", 1), sapply(ARI_up, "[[", 2)),
                        Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### Selection Frequency plot
ggplot(df_stump2, aes(x = n, y = SelFreq, col = Model)) + labs(y = "Power Estimate") +
  geom_line(aes(n, SelFreq_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, SelFreq_up, col = Model), linetype = "dotted") +
  geom_line(size = 0.7) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))

### ARI plot
ggplot(df_stump2, aes(x = n, y = ARI, col = Model)) + labs(y = "ARI") +
  geom_line(aes(n, ARI_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, ARI_up, col = Model), linetype = "dotted") +
  geom_line(size = 0.7) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))


# TREE CASE

## Adjusted Rand Index (ARI) to compute similarity of the tree structure
adj_rand_index <- function(fit, id) {
  
  x <- predict(fit, type = "node")
  
  tab <- table(x, id)
  a <- rowSums(tab)
  b <- colSums(tab)
  
  M <- sum(choose(tab, 2))
  N <- choose(length(x), 2)
  A <- sum(choose(a, 2))
  B <- sum(choose(b, 2))
  
  c(ARI = (M - (A * B) / N) / (0.5 * (A + B) - (A * B) / N))
}

## Unpaired replicates
### Simulation
set.seed(638)

results_tree_unp <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    X <- data.frame(mvrnorm(n = i, mu = mus, Sigma = sigmas))
    dat1 <- Meth.sim(Ni = length(X$X1[X$X1>20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(3, 3), sigma.mir = c(3, 3), sigma.ir = 0)
    dat2 <- Meth.sim(Ni = length(X$X1[X$X1<=20 & X$X2<100]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 0)
    dat3 <- Meth.sim(Ni = length(X$X1[X$X1<=20 & X$X2>=100]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 7), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 0)
    X <- data.frame(apply(X, 2, function(z) rep(z, each = nm*nr)))
    dat1 <- cbind(dat1, X[X$X1>20, ])
    dat2 <- cbind(dat2, X[X$X1<=20 & X$X2<100, ])
    dat3 <- cbind(dat3, X[X$X1<=20 & X$X2>=100, ])
    dat2$item <- as.factor(as.numeric(dat2$item) + 10000)
    dat3$item <- as.factor(as.numeric(dat3$item) + 20000)
    dat1$ID <- 2
    dat2$ID <- 3
    dat3$ID <- 4
    dat <- rbind(dat1, dat2, dat3)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    ID <- unique(dat[,c("item", "ID")])$ID
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = FALSE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = FALSE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    list(adj_rand_index(mytree, ID), adj_rand_index(myctree, ID))
  })
})

### Results
results_tree_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_tree_unp[[x]], "[[", y))))

ARI_mean <- lapply(1:length(ni), function(x) lapply(1:2, function(y) sum(results_tree_prep[[x]][[y]]) / ns))
ARI_low <- lapply(1:length(ni), function(x) lapply(1:2, function(y) t.test(results_tree_prep[[x]][[y]])$conf.int[1]))
ARI_up <- lapply(1:length(ni), function(x) lapply(1:2, function(y) t.test(results_tree_prep[[x]][[y]])$conf.int[2]))

### Prepare results and save to a data frame
df_tree <- data.frame(n = rep(ni, 2),
                      ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2)),
                      ARI_low = c(sapply(ARI_low, "[[", 1), sapply(ARI_low, "[[", 2)),
                      ARI_up = c(sapply(ARI_up, "[[", 1), sapply(ARI_up, "[[", 2)),
                      Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### ARI plot
ggplot(df_tree, aes(x = n, y = ARI, col = Model)) + labs(y = "ARI") +
  geom_line(aes(n, ARI_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, ARI_up, col = Model), linetype = "dotted") +
  geom_line(size = 0.7) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))


## Paired replicates
### Simulation
set.seed(638)

results_tree_p <- lapply(ni, function(i) {
  lapply(X = 1:ns, FUN = function(x) {
    X <- data.frame(mvrnorm(n = i, mu = mus, Sigma = sigmas))
    dat1 <- Meth.sim(Ni = length(X$X1[X$X1>20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(3, 3), sigma.mir = c(3, 3), sigma.ir = 2.5)
    dat2 <- Meth.sim(Ni = length(X$X1[X$X1<=20 & X$X2<100]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 2.5)
    dat3 <- Meth.sim(Ni = length(X$X1[X$X1<=20 & X$X2>=100]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 7), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 2.5)
    X <- data.frame(apply(X, 2, function(z) rep(z, each = nm*nr)))
    dat1 <- cbind(dat1, X[X$X1>20, ])
    dat2 <- cbind(dat2, X[X$X1<=20 & X$X2<100, ])
    dat3 <- cbind(dat3, X[X$X1<=20 & X$X2>=100, ])
    dat2$item <- as.factor(as.numeric(dat2$item) + 10000)
    dat3$item <- as.factor(as.numeric(dat3$item) + 20000)
    dat1$ID <- 2
    dat2$ID <- 3
    dat3$ID <- 4
    dat <- rbind(dat1, dat2, dat3)
    names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
    ID <- unique(dat[,c("item", "ID")])$ID
    mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, 
                   id = "item", meth = "meth", replicates = TRUE, paired = TRUE, minsize = 10, minsplit = 20)
    dat <- coat:::coat.reshape(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = TRUE)
    myctree <- ctree(as.formula("`_mean_diff_` ~ x1 + x2 + x3 + x4 + x5"), data = dat, minbucket = 10, minsplit = 20)
    list(adj_rand_index(mytree, ID), adj_rand_index(myctree, ID))
  })
})

### Results
results_tree_prep <- lapply(1:length(ni), function(x) lapply(1:2, function(y) unlist(sapply(results_tree_p[[x]], "[[", y))))

ARI_mean <- lapply(1:length(ni), function(x) lapply(1:2, function(y) sum(results_tree_prep[[x]][[y]]) / ns))
ARI_low <- lapply(1:length(ni), function(x) lapply(1:2, function(y) t.test(results_tree_prep[[x]][[y]])$conf.int[1]))
ARI_up <- lapply(1:length(ni), function(x) lapply(1:2, function(y) t.test(results_tree_prep[[x]][[y]])$conf.int[2]))

### Prepare results and save to a data frame
df_tree <- data.frame(n = rep(ni, 2),
                      ARI = c(sapply(ARI_mean, "[[", 1), sapply(ARI_mean, "[[", 2)),
                      ARI_low = c(sapply(ARI_low, "[[", 1), sapply(ARI_low, "[[", 2)),
                      ARI_up = c(sapply(ARI_up, "[[", 1), sapply(ARI_up, "[[", 2)),
                      Model = c(rep("COAT", length(ni)), rep("CTree", length(ni))))

### ARI plot
ggplot(df_tree, aes(x = n, y = ARI, col = Model)) + labs(y = "ARI") +
  geom_line(aes(n, ARI_low, col = Model), linetype = "dotted") +
  geom_line(aes(n, ARI_up, col = Model), linetype = "dotted") +
  geom_line(size = 0.7) + theme_bw() + theme(legend.position = "top", legend.title = element_blank(), legend.text = element_text(size = 13),
                                             axis.text = element_text(size = 12), axis.title = element_text(size = 14)) +
  scale_x_continuous(breaks = seq(from = 50, to = 300, by = 50), limits = c(50, 300)) +
  scale_y_continuous(breaks = seq(from = 0, to = 1, by = 0.1)) +
  expand_limits(y = c(0, 1))


## Example COAT Tree

set.seed(346678)
X <- data.frame(mvrnorm(n = 300, mu = mus, Sigma = sigmas))
dat1 <- Meth.sim(Ni = length(X$X1[X$X1>20]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(3, 3), sigma.mir = c(3, 3), sigma.ir = 2.5)
dat2 <- Meth.sim(Ni = length(X$X1[X$X1<=20 & X$X2<100]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 5), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 2.5)
dat3 <- Meth.sim(Ni = length(X$X1[X$X1<=20 & X$X2>=100]), Nm = 2, Nr = 3, mu.range = c(112, 152), alpha = c(0, 7), sigma.mi = c(2, 2), sigma.mir = c(2, 2), sigma.ir = 2.5)
X <- data.frame(apply(X, 2, function(z) rep(z, each = nm*nr)))
dat1 <- cbind(dat1, X[X$X1>20, ])
dat2 <- cbind(dat2, X[X$X1<=20 & X$X2<100, ])
dat3 <- cbind(dat3, X[X$X1<=20 & X$X2>=100, ])
dat2$item <- as.factor(as.numeric(dat2$item) + 10000)
dat3$item <- as.factor(as.numeric(dat3$item) + 20000)
dat1$ID <- 2
dat2$ID <- 3
dat3$ID <- 4
dat <- rbind(dat1, dat2, dat3)
names(dat)[5:9] <- c("x1", "x2", "x3", "x4", "x5")
ID <- unique(dat[,c("item", "ID")])$ID
mytree <- coat(y ~ x1 + x2 + x3 + x4 + x5, data = dat, id = "item", meth = "meth", replicates = TRUE, paired = TRUE, minsize = 10, minsplit = 20)
plot(mytree, tp_args = list(xscale = c(110,180), pch = 18))



==> anc/coat/DESCRIPTION <==
Package: coat
Title: Conditional Method Agreement Trees (COAT)
Version: 0.3.0
Date: 2025-12-22
Authors@R: c(person("Alexander", "Hapfelmeier", role = c("aut", "cre"),
                      email = "Alexander.Hapfelmeier@mri.tum.de", comment = c(ORCID = "0000-0001-6765-6352")),
             person("Siranush", "Karapetyan", role = "aut", 
                      email = "Siranush.Karapetyan@mri.tum.de", comment = c(ORCID = "0000-0003-1831-9741")),
             person(given = "Achim", family = "Zeileis", role = "aut",
                     email = "Achim.Zeileis@R-project.org", comment = c(ORCID = "0000-0003-0918-3766")))
Description: Agreement of continuously scaled measurements made by two techniques, devices or methods is usually
             evaluated by the well-established Bland-Altman analysis or plot. Conditional method agreement trees (COAT),
             proposed by Karapetyan, Zeileis, Henriksen, and Hapfelmeier (2025) <https://doi.org/10.1093/jrsssc/qlae077>,
             embed the Bland-Altman analysis in the framework of recursive partitioning to explore heterogeneous method
             agreement in dependence of covariates. COAT can also be used to perform a Bland-Altman test for differences
             in method agreement. The approach handles single or repeated/replicated measurements (paired and unpaired) per subject/item.
License: GPL-2 | GPL-3
Depends: R (>= 3.5.0)
Imports: partykit
Suggests: disttree, MethComp
Additional_repositories: https://R-Forge.R-project.org
Encoding: UTF-8
RoxygenNote: 7.3.3
NeedsCompilation: no
Packaged: 2026-03-27 19:34:23 UTC; Alexa
Author: Alexander Hapfelmeier [aut, cre] (ORCID:
    <https://orcid.org/0000-0001-6765-6352>),
  Siranush Karapetyan [aut] (ORCID:
    <https://orcid.org/0000-0003-1831-9741>),
  Achim Zeileis [aut] (ORCID: <https://orcid.org/0000-0003-0918-3766>)
Maintainer: Alexander Hapfelmeier <Alexander.Hapfelmeier@mri.tum.de>


==> anc/coat/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

S3method(coef,coat)
S3method(plot,batest)
S3method(plot,coat)
S3method(print,batest)
S3method(print,coat)
export(batest)
export(coat)
export(coat.fit)
export(coat.reshape)
export(node_baplot)
importFrom(grid,gpar)
importFrom(grid,grid.clip)
importFrom(grid,grid.layout)
importFrom(grid,grid.lines)
importFrom(grid,grid.points)
importFrom(grid,grid.polygon)
importFrom(grid,grid.rect)
importFrom(grid,grid.text)
importFrom(grid,grid.xaxis)
importFrom(grid,grid.yaxis)
importFrom(grid,popViewport)
importFrom(grid,pushViewport)
importFrom(grid,unit)
importFrom(grid,upViewport)
importFrom(grid,viewport)
importFrom(partykit,character_split)
importFrom(partykit,ctree_control)
importFrom(partykit,data_party)
importFrom(partykit,id_node)
importFrom(partykit,info_node)
importFrom(partykit,mob_control)
importFrom(partykit,nodeapply)
importFrom(partykit,nodeids)
importFrom(partykit,plot.party)
importFrom(partykit,print.party)
importFrom(partykit,sctest.constparty)
importFrom(partykit,width)
importFrom(stats,aov)
importFrom(stats,as.formula)
importFrom(stats,coef)
importFrom(stats,dnorm)
importFrom(stats,lm)
importFrom(stats,lm.fit)
importFrom(stats,model.weights)
importFrom(stats,na.omit)
importFrom(stats,qnorm)
importFrom(stats,quantile)
importFrom(stats,sd)
importFrom(stats,update)
importFrom(stats,update.formula)
importFrom(stats,var)
importFrom(stats,weighted.mean)


==> anc/coat/NEWS.md <==
# Version 0.3.0

* The package now also handles repeated/replicated (paired or unpaired) measurements per subject/item.
* An error has been corrected in `print.baplot` which caused the root of the standard deviation to be calculated and output as the standard deviation itself. 

# Version 0.2.2

* Citation info was updated.

# Version 0.2.1

* Dependency on package `ggparty` was removed due to maintenance issues. Visualization via `ggplot2()` is therefore not avialable any more. Plotting is still possible, however.
  
# Version 0.2.0

* First CRAN release of the package, accompanying the publication of a working
  paper on arXiv: Karapetyan S, Zeileis A, Henriksen A, Hapfelmeier A (2023).
  "Tree Models for Assessing Covariate-Dependent Method Agreement."
  arXiv 2306.04456, _arXiv.org E-Print Archive_.
  [doi:10.48550/arXiv.2306.04456](https://doi.org/10.48550/arXiv.2306.04456)


# Version 0.1.0

* Internal first development version of `coat`, a new method and R package
  for tree-based modeling of conditional method agreement. This leverages
  the `ctree()` and `mob()` functions from R package
  [partykit](https://CRAN.R-project.org/package=partykit) for the tree-based
  modeling in combination with the well-established Bland-Altman analysis for
  method agreement.



==> anc/coat/R/batest.R <==
#' Bland-Altman Test of Method Agreement
#'
#' Function to perform a Bland-Altman test of differences in method agreement
#' with single measurements per subject (or item). Additional functions are
#' given for printing and plotting. The function \code{\link[coat]{coat}} must
#' be used in case of replicate measurements, setting the arguments
#' \code{alpha = 1} and \code{maxdepth = 1L}.
#'
#' @param formula symbolic description of the model used to perform the Bland-Altman test of type \code{y ~ x}.
#' The left-hand side should specify the measurements (\code{y}) to assess the agreement.
#' The right-hand side should specify a factor with two levels indicating two independent groups or samples to be compared. Alternatively, multilevel factors or continuously scaled variables can be specified to perform a Bland-Altman test of association, followed by binary splitting into two subgroups.
#' @param data,subset,na.action arguments controlling the formula processing
#' via \code{\link[stats]{model.frame}}. \code{data} must be provided in long format,
#' i.e. with two rows per subject (or item), one for each of the measurements made with the compared methods.
#' @param id character referring to a column in \code{data} which indicates the data rows belonging to the same subject (or item).
#' @param meth character referring to a column in \code{data} which indicates the data rows belonging to the same method.
#' @param weights optional numeric vector of weights (case/frequency weights, by default).
#' @param x an object as returned by \code{\link[coat]{batest}}.
#' @param digits a numeric specifying the number of digits to display.
#' @param type character string specifying whether \code{"test"} statistics (default), the \code{"model"} or \code{"both"} should be printed.
#' @param ... further control arguments, passed to \code{\link[partykit]{ctree_control}}
#'
#' @details The minimum number of subjects (or items) in each of the two groups
#' or samples that are passed to \code{batest} or defined by it must be three.
#'
#'
#' @references Karapetyan S, Zeileis A, Henriksen A, Hapfelmeier A (2025).
#' \dQuote{Tree models for assessing covariate-dependent method agreement with an application to physical activity measurements.}
#' Journal of the Royal Statistical Society Series C: Applied Statistics, Volume 74, Issue 3, June 2025, Pages 775–799.
#' \doi{10.1093/jrsssc/qlae077}
#'
#' @examples
#' \dontshow{ if(!requireNamespace("MethComp")) {
#'   if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
#'     stop("the MethComp package is required for this example but is not installed")
#'   } else q() }
#' }
#' ## package and data
#' library("coat")
#' data("scint", package = "MethComp")
#' scint$DMSA <- factor(scint$meth == "DMSA")
#'
#' ## two-sample BA-test
#' testresult <- batest(y ~ sex, data = scint, id = "item", meth = "DMSA")
#'
#' ## display
#' testresult
#' print(testresult, digits = 1, type = "both")
#'
#' @return Object of class \code{batest} with elements
#' \item{\code{test}}{result of the Bland-Altman test.}
#' \item{\code{model}}{tree model used to perform the Bland-Altman test.}
#'
#' @importFrom stats update.formula as.formula
#' @importFrom partykit character_split sctest.constparty
#'
#' @export
batest <- function(formula, data, id = NULL, meth = NULL, subset, na.action, weights, ...)
{
  ## check whether a single covariate is used.
  if (length(formula[[3]]) > 1) {
    stop("Please provide a single variable on the right-hand side of the formula. Otherwise, consider using the coat() function.")
  }

  ## preparation of ctree call
  base <- match.call(expand.dots = TRUE)
  base[[1L]] <- quote(partykit::ctree)
  base$data <- coat.reshape(formula = formula, data = data, id = id, meth = meth, replicates = FALSE, paired = FALSE)
  base$formula <- update.formula(formula, as.formula("`_diff_` ~ ."))
  if (missing(na.action)) base$na.action <- na.omit

  ## add fit/trafo function
  m <- m.bias <- m.var <- base
  m$ytrafo <- batrafo
  m.bias$ytrafo <- batrafo.mean
  m.var$ytrafo <- batrafo.var

  ctrl <- ctree_control(alpha = 1, minsplit = 6L, minbucket = 3L, maxdepth = 1L, ...)
  m$control <- m.bias$control <- m.var$control <- ctrl

  ## fit tree
  rval <- eval(m, parent.frame())
  rval.bias <- eval(m.bias, parent.frame())
  rval.var <- eval(m.var, parent.frame())

  ## extract test statistics
  test <- matrix(NA, nrow = 3, ncol = 5)
  colnames(test) <- c(character_split(rval$node$split, data = rval$data)$levels, "Chisq", "df", "p-value")
  rownames(test) <- c("Bias", "SD", "Total")

  test[1, c(3, 5)] <- sctest.constparty(rval.bias, node = 1L)
  test[2, c(3, 5)] <- sctest.constparty(rval.var, node = 1L)
  test[3, c(3, 5)] <- sctest.constparty(rval, node = 1L)
  test[1:2, 1:2] <- t(coef.coat(rval))
  test[, 4] <- c(1, 1, 2)

  ## unify output
  rval$info$call <- match.call(expand.dots = FALSE)
  class(rval) <- c("coat", class(rval))
  trlist <- list("test" = test, "model" = rval)
  class(trlist) <- "batest"
  return(trlist)
}

#' @describeIn batest function to print the result of the Bland-Altman test.
#' @export
print.batest <- function(x, digits = 2, type = c("test", "model", "both"), ...) {

  ## type of output
  type <- match.arg(tolower(type), c("test", "model", "both"))

  if(type != "model") {
    out <- x$test
    out[, 1] <- round(out[, 1], digits)
    out[, 2] <- round(out[, 2], digits)
    out[, 3] <- round(out[, 3], 3)
    out[, 5] <- round(out[, 5], 3)

    if (type == "test") {
      print(out, na.print="", ...)
    } else {
      print(x$model)
      cat("\n")
      print(out, na.print="", ...)
    }
  } else print(x$model)
}

#' @describeIn batest function to plot the result of the Bland-Altman test.
#' @export
plot.batest <- function(x, ...) {
  plot(x$model, ...)
}



==> anc/coat/R/coat-methods.R <==
#' Methods for Conditional Method Agreement Trees (COAT)
#'
#' Extracting information from or visualization of conditional method agreement trees.
#' Visualizations use trees with Bland-Altman plots in terminal nodes, drawn
#' via grid graphics.
#'
#' Various methods are provided for trees fitted by \code{\link[coat]{coat}},
#' in particular \code{print}, \code{plot} (via \pkg{grid}/\pkg{partykit}) and
#' \code{coef}. The \code{plot} method draws Bland-Altman plots in the terminal panels by default,
#' using the function \code{node_baplot}. Average values and average
#' differences are plotted in case of replicate measurements.
#'
#' In addition to these dedicated \code{coat} methods, further methods are inherited
#' from \code{\link[partykit]{ctree}} or \code{\link[partykit]{mob}}, respectively,
#' depending on which \code{type} of \code{coat} was fitted.
#'
#' @param x,object,obj a \code{coat} object as returned by \code{\link[coat]{coat}}.
#' @param digits numeric. Number of digits used for rounding the displayed coefficients
#' or limits of agreement.
#' @param header,footer logical. Should a header/footer be printed for the tree?
#' @param title character with the title for the tree.
#' @param node integer. ID of the node for which the Bland-Altman parameters
#' (coefficients) should be extracted.
#' @param drop logical. Should the matrix attribute be dropped if the parameters
#' from only a single node are extracted?
#' @param terminal_panel a panel function or panel-generating function passed to
#' \code{\link[partykit]{plot.party}}. By default, \code{node_baplot} is used to
#' generate a suitable panel function for drawing Bland-Altman plots based on the
#' the provided \code{coat} object. It can be customized using the \code{tp_args} argument
#' (passed through \code{...}).
#' @param tnex numeric specification of the terminal node extension
#' relative to the inner nodes (default is twice the size).
#' @param drop_terminal logical. Should all terminal nodes be "dropped" to
#' the bottom row?
#' @param level numeric level for the limits of agreement.
#' @param pch,cex,col,linecol,lty,bg graphical parameters for the scatter plot and limits
#' of agreement in the Bland-Altman plot (scatter plot character, character extension, plot color,
#' line color, line types, and background color).
#' @param confint logical. Should nonparametric bootstrap percentile confidence intervals be plotted?
#' @param B numeric. Number of bootstrap samples to be used if \code{confint = TRUE}.
#' @param cilevel numeric. Level of the confidence intervals if \code{confint = TRUE}.
#' @param cicol color specification for the confidence intervals if \code{confint = TRUE}.
#' @param xscale,yscale numeric specification of scale of x-axis and y-axis, respectively.
#' By default the range of all scatter plots and limits of agreement across all nodes
#' are used.
#' @param ylines numeric. Number of lines for spaces in y-direction.
#' @param id logical. Should node IDs be plotted?
#' @param mainlab character or function. An optional title for the plots. Either
#' a character or a \code{function(id, nobs)}.
#' @param gp grid graphical parameters.
#' @param ... further arguments passed to methods.
#'
#' @return The \code{print()} method returns the printed object invisibly.
#' The \code{coef()} method returns the vector (for a single node) or matrix (for multiple nodes) of estimated parameters (bias and standard deviation).
#' The \code{plot()} method returns \code{NULL}.
#' The \code{node_baplot()} panel-generating function returns a function that can be plugged into the \code{plot()} method.
#'
#' @examples
#' \dontshow{ if(!requireNamespace("MethComp")) {
#'   if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
#'     stop("the MethComp package is required for this example but is not installed")
#'   } else q() }
#' }
#' ### single measurements per subject (or item)
#'
#' ## package and data
#' library("coat")
#' data("scint", package = "MethComp")
#' scint$DMSA <- factor(scint$meth == "DMSA")
#'
#' ## conditional method agreement tree
#' tr <- coat(y ~ age + sex, data = scint, id = "item", meth = "DMSA")
#'
#' ## illustration of methods (including some customization)
#'
#' ## printing
#' print(tr)
#' print(tr, header = FALSE, footer = FALSE)
#'
#' ## extracting Bland-Altman parameters
#' coef(tr)
#' coef(tr, node = 1)
#'
#' ## visualization (via grid with node_baplot)
#' plot(tr)
#' plot(tr, ip_args = list(id = FALSE),
#'   tp_args = list(col = "slategray", id = FALSE, digits = 3, pch = 19))
#'
#'
#' ### replicate measurements per subject (or item)
#'
#' ## data
#' data("ox", package = "MethComp")
#'
#' ## coat with unpaired measurements and mean values as only predictor
#' tr2 <- coat(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = FALSE, means = TRUE)
#'
#' ## printing
#' print(tr2)
#' print(tr2, header = FALSE, footer = FALSE)
#'
#' ## extracting Bland-Altman parameters
#' coef(tr2)
#' coef(tr2, node = 1)
#'
#' ## visualization (via grid with node_baplot)
#' plot(tr2)
#'
#'
#' @rdname coat-methods
#' @method print coat
#' @export
#' @importFrom partykit nodeapply nodeids print.party width
#' @importFrom stats weighted.mean
print.coat <- function(x, digits = 2L,
                       header = TRUE, footer = TRUE, title = "Conditional method agreement tree (COAT)", ...)
{
  xtitle <- ifelse(inherits(x, "paired"), paste(title, "with paired replicate measurements"), ifelse(inherits(x, "unpaired"), paste(title, "with unpaired replicate measurements"), title))

  header_panel <- if(header) function(party) {
    c(xtitle, "", "Model formula:", deparse(party$info$call$formula), "", "Fitted party:", "")
  } else function(party) ""

  footer_panel <- if(footer) function(party) {
    n <- width(party)
    n <- format(c(length(party) - n, n))
    c("", paste("Number of inner nodes:   ", n[1L]),
      paste("Number of terminal nodes:", n[2L]), "")
  } else function (party) ""

  node_labs <- lapply(nodeids(x), function(nodes) {
    coefs <- coef(x, node = nodes)
    paste(c("Bias =", "SD ="), format(round(c(coefs[1], coefs[2]), digits = digits), nsmall = digits), collapse = ", ")
  })

  terminal_panel <- function(node) paste(":", node_labs[[id_node(node)]])
  print.party(x, terminal_panel = terminal_panel, header_panel = header_panel, footer_panel = footer_panel, ...)
  invisible(x)
}


#' @rdname coat-methods
#' @method coef coat
#' @export
#' @importFrom stats coef weighted.mean
#' @importFrom partykit data_party nodeapply nodeids
coef.coat <- function(object, node = NULL, drop = TRUE, ...) {
  if (is.null(node)) node <- nodeids(object, terminal = TRUE)

  cf <- if (inherits(object, "modelparty")) {
    nodeapply(object, ids = node, FUN = function(n) info_node(n)$coefficients)
  } else {
    lapply(node, function(n) {
      dat <- data_party(object, n)
      yn <- dat[["(response)"]]
      wn <- dat[["(weights)"]]
      if(is.null(wn)) wn <- rep.int(1, length(yn))
      mv <- c("Bias" = weighted.mean(yn, wn))
      s <- sqrt(weighted.mean((yn - mv)^2, wn) * sum(wn)/(sum(wn) - 1))
      mv <- c(mv, "SD" = s)
      if(!is.na(class(object)[4])) {
        n <- nrow(dat)
        if(class(object)[4] == "paired"){
          nr <- dat$nr
          mv <- c("Bias" = weighted.mean(yn, wn*nr))
          tau <- sum((yn - weighted.mean(yn, wn*nr))^2 * nr * (n/(n - 1))) / n
          sigma <- sum(dat$rss / (mean(nr) - 1)) / n
          overallvar <- (tau - sigma) / ((sum(nr)^2 - sum(nr^2)) / ((n - 1) * sum(nr))) + sigma
        } else {
          nr1 <- dat$nr1
          nr2 <- dat$nr2
          mv <- c("Bias" = weighted.mean(yn, wn))
          tau <- sum((yn - mean(yn))^2 * (n/(n - 1))) / n
          s1 <- sum(dat$rss1/(mean(nr1) - 1)) / n
          s2 <- sum(dat$rss2/(mean(nr2) - 1)) / n
          overallvar <- tau + (1 - (1/n) * sum(1/nr1)) * s1 + (1 - (1/n) * sum(1/nr2)) * s2
        }
        s <- sqrt(overallvar)
        mv <- c(mv, "SD" = s)
      }
      mv
    })
  }

  names(cf) <- node
  cf <- do.call(rbind, cf)
  if (drop) drop(cf) else cf
}


#' @rdname coat-methods
#' @method plot coat
#' @export
#' @importFrom partykit plot.party
plot.coat <- function(x, terminal_panel = node_baplot, tnex = 2, drop_terminal = TRUE, ...) {
  partykit::plot.party(x, terminal_panel = terminal_panel, tnex = tnex, drop_terminal = drop_terminal, ...)
}


#' @rdname coat-methods
#' @export
#' @importFrom stats coef qnorm weighted.mean quantile
#' @importFrom partykit id_node data_party info_node
#' @importFrom grid viewport gpar grid.clip grid.layout grid.lines grid.points grid.polygon grid.rect grid.text grid.xaxis grid.yaxis pushViewport popViewport upViewport unit
node_baplot <- function(obj,
                        level = 0.95,
                        digits = 2,
                        pch = 1,
                        cex = 0.5,
                        col = 1,
                        linecol = 4,
                        lty = c(1, 2),
                        bg = "white",
                        confint = FALSE,
                        B = 500,
                        cilevel = 0.95,
                        cicol = "lightgray",
                        xscale = NULL,
                        yscale = NULL,
                        ylines = 3,
                        id = TRUE,
                        mainlab = NULL,
                        gp = gpar())
{
  ## means and differences
  y <- obj$data[[intersect(c("_mean_diff_", "_diff_"), names(obj$data))]]
  x <- obj$data[["_means_"]]
  stopifnot(is.numeric(x), is.numeric(y))

  ## limits of agreement
  cf <- coef(obj, drop = FALSE)
  loa <- cbind(cf[, 1L] - qnorm((1 - level)/2) * cf[, 2L], cf[, 1L] + qnorm((1 - level)/2) * cf[, 2L])

  if (is.null(xscale)) xscale <- range(x) + c(-0.1, 0.1) * diff(range(x))
  if (is.null(yscale)) yscale <- range(c(y, loa)) + c(-0.1, 0.1) * diff(range(c(y, loa)))

  ### panel function for Bland-Altman plots in nodes
  rval <- function(node) {

    ## extract data
    nid <- id_node(node)
    dat <- data_party(obj, nid)
    n <- nrow(dat)
    yn <- dat[[intersect(c("_mean_diff_", "_diff_"), names(dat))]]
    xn <- dat[["_means_"]]
    wn <- dat[["(weights)"]]
    if(is.null(wn)) wn <- rep.int(1, length(yn))

    ## extract mean and variance
    cf <- info_node(node)$coefficients
    if(is.null(cf)) {
      cf <- weighted.mean(yn, wn)
      cf <- c(cf, sqrt(weighted.mean((yn - cf)^2, wn) * sum(wn)/(sum(wn) - 1)))

      if(!is.na(class(obj)[4])) {
        if(class(obj)[4] == "paired") {
          nr <- dat$nr
          cf <- weighted.mean(yn, nr)
          tau <- sum((yn - weighted.mean(yn, nr))^2 * nr * (n/(n - 1))) / n
          sigma <- sum(dat$rss / (mean(nr) - 1)) / n
          overallvar <- (tau - sigma) / ((sum(nr)^2 - sum(nr^2)) / ((n - 1) * sum(nr))) + sigma
          cf <- c(cf, sqrt(overallvar))
        } else {
          nr1 <- dat$nr1
          nr2 <- dat$nr2
          tau <- sum((yn - mean(yn))^2 * (n/(n - 1))) / n
          s1 <- sum(dat$rss1/(mean(nr1) - 1)) / n
          s2 <- sum(dat$rss2/(mean(nr2) - 1)) / n
          overallvar <- tau + (1 - (1/n) * sum(1/nr1)) * s1 + (1 - (1/n) * sum(1/nr2)) * s2
          cf <- c(cf[1], sqrt(overallvar))
        }
      }
    }

    ## grid
    top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
                                            widths = unit(c(ylines, 1, 1), c("lines", "null", "lines")),
                                            heights = unit(c(1, 1), c("lines", "null"))),
                       width = unit(1, "npc"),
                       height = unit(1, "npc") - unit(2, "lines"),
                       name = paste("node_baplot", nid, sep = ""),
                       gp = gp)
    pushViewport(top_vp)
    grid.rect(gp = gpar(fill = bg, col = 0))

    ## main title
    top <- viewport(layout.pos.col=2, layout.pos.row=1)
    pushViewport(top)
    if (is.null(mainlab)) {
      mainlab <- if(id) {
        function(id, nobs) sprintf("Node %s (n = %s)", id, nobs)
      } else {
        function(id, nobs) sprintf("n = %s", nobs)
      }
    }
    if (is.function(mainlab)) {
      mainlab <- mainlab(names(obj)[nid], sum(wn))
    }
    grid.text(mainlab)
    popViewport()

    plot <- viewport(layout.pos.col = 2, layout.pos.row = 2,
                     xscale = xscale, yscale = yscale,
                     name = paste0("node_baplot", nid, "plot"),
                     clip = FALSE)
    pushViewport(plot)

    ## confidence intervals
    if (confint) {
      if (inherits(obj, c("paired", "unpaired"))) {
        message("Info: Confidence intervals are not yet available with replicate measurements")
      } else {
        loa_boot <- sapply(1:B, function(z) {
          boot_index <- sample(1:length(yn), length(yn), replace = TRUE)
          wn_boot <- weighted.mean(yn[boot_index], wn[boot_index])
          sd_boot <- sqrt(weighted.mean((yn[boot_index] - wn_boot)^2, wn[boot_index]) * sum(wn[boot_index])/(sum(wn[boot_index]) - 1))

          wn_boot + c(1, 0, -1) * qnorm((1 - level)/2) * sd_boot
        })

        stats_boot <- apply(loa_boot, 1, function(z) quantile(z, probs = 0:1 + c(1, -1) * (1-cilevel)/2))

        grid.polygon(unit(c(0, 1, 1, 0), "npc"), unit(rep(stats_boot[, 1L], each = 2L), "native"), gp = gpar(col = cicol, fill = cicol))
        grid.polygon(unit(c(0, 1, 1, 0), "npc"), unit(rep(stats_boot[, 2L], each = 2L), "native"), gp = gpar(col = cicol, fill = cicol))
        grid.polygon(unit(c(0, 1, 1, 0), "npc"), unit(rep(stats_boot[, 3L], each = 2L), "native"), gp = gpar(col = cicol, fill = cicol))
      }
    }

    ## box and axes
    grid.xaxis()
    grid.yaxis()
    grid.rect(gp = gpar(fill = "transparent"))
    grid.clip()

    ## scatterplot
    grid.points(unit(xn, "native"), unit(yn, "native"), size = unit(cex, "char"), pch = pch, gp = gpar(col = col))

    ## limits of agreement
    loa <- cf[1L] + c(1, 0, -1) * qnorm((1 - level)/2) * cf[2L]
    grid.lines(unit(c(0, 1), "npc"), unit(loa[2L], "native"), gp = gpar(col = linecol, lty = lty[1L]))
    grid.lines(unit(c(0, 1), "npc"), unit(loa[1L], "native"), gp = gpar(col = linecol, lty = lty[2L]))
    grid.lines(unit(c(0, 1), "npc"), unit(loa[3L], "native"), gp = gpar(col = linecol, lty = lty[2L]))

    ## annotation
    if (isTRUE(digits)) digits <- 2L
    if (is.numeric(digits)) {
      loalab <- format(round(loa, digits = digits), nsmall = digits)
      for (i in 1L:3L) {
        grid.rect(
          x = unit(1, "npc") - unit(1, "lines") - max(unit(0.5, "strwidth", loalab)),
          y = unit(loa[i], "native"),
          width = unit(1, "lines") + max(unit(1, "strwidth", loalab)),
          height = unit(1, "lines") + max(unit(1, "strheight", loalab)),
          gp = gpar(col = linecol, fill = bg, alpha = 0.5))
        grid.text(loalab[i],
                  x = unit(1, "npc") - unit(1, "lines") - max(unit(0.5, "strwidth", loalab)),
                  y = unit(loa[i], "native"),
                  gp = gpar(col = linecol))
      }
    }
    upViewport(2)
  }

  return(rval)
}
class(node_baplot) <- "grapcon_generator"


==> anc/coat/R/coat.R <==
#' Conditional Method Agreement Trees (COAT)
#'
#' Tree models capturing the dependence of method agreement on covariates.
#' The Bland-Altman analysis for single or replicate measurements per subject (or item)
#' is used to model method agreement, while the covariate dependency can
#' be learned either nonparametrically via conditional inference trees (CTree)
#' or using model-based recursive partitioning (MOB).
#'
#' @param formula symbolic description of the model of type \code{y ~ x1 + ... + xk}.
#' The left-hand side should specify the measurements (\code{y}) for the Bland-Altman analysis.
#' The right-hand side can specify any number of potential split variables for the tree.
#' @param data,subset,na.action arguments controlling the formula processing
#' via \code{\link[stats]{model.frame}}. \code{data} must be provided in long format,
#' i.e. with two or more rows per subject (or item) if one or more measurements
#' are available per method.
#' @param id character referring to a column in \code{data} which indicates the data rows belonging to the same subject (or item).
#' @param meth character referring to a column in \code{data} which indicates the data rows belonging to the same method.
#' @param weights optional numeric vector of weights (case/frequency weights, by default).
#' @param means logical. Should the intra-individual mean values of measurements
#' be included as potential split variable?
#' @param replicates logical. Does \code{data} contain replicate measurements?
#' @param paired logical. Are replicate measurements paired (TRUE) or unpaired (FALSE)?
#' @param type character string specifying the type of tree to be fit. Either \code{"ctree"} (default) or \code{"mob"}.
#' @param minsize,minbucket integer. The minimum number of observations in a subgroup.
#' Only one of the two arguments should be used (see also below).
#' @param alpha numeric. Significance level for split tests. The default value is 0.05.
#' @param minsplit integer. The minimum number of observations to consider splitting.
#' Must be at least twice the minimal subgroup size (\code{minsplit} or \code{minbucket}).
#' If set to \code{NULL} (the default) it is set to be at least 2.5 times the minimal
#' subgroup size.
#' @param ... further control arguments, either passed to \code{\link[partykit]{ctree_control}}
#' or \code{\link[partykit]{mob_control}}, respectively.
#'
#' @details Conditional method agreement trees (COAT) employ unbiased
#' recursive partitioning in order to detect and model dependency on covariates
#' in the classic Bland-Altman analysis. One of two recursive partitioning techniques
#' can be used to find subgroups defined by splits in covariates to a pair
#' of measurements, either nonparametric conditional inference trees (CTree)
#' or parametric model-based trees (MOB). In both cases, each subgroup is associated
#' with two parameter estimates: the mean of the measurement difference (\dQuote{Bias})
#' and the corresponding sample standard deviation (\dQuote{SD}) which can be
#' used to construct the limits of agreement (i.e., the corresponding confidence intervals).
#'
#' The SD is estimated by the usual sample standard deviation in each subgroup,
#' i.e., divided by the sample size \eqn{n - 1}. Note that the inference in the
#' MOB algorithm internally uses the maximum likelihood estimate (divided by \eqn{n})
#' instead so the the fluctuation tests for parameter instability can be applied.
#'
#' An extension of the Bland-Altman analysis addresses the frequent
#' cases of paired and unpaired replicate measurements per subject or item.
#' Both cases are analysed in COAT using CTree with appropriate data aggregation
#' to model Bias and SD at the subject/item level, with the latter being
#' decomposed into within-subject variance and between-subject variance.
#' Currently, only covariates that are constant between replicate measurements
#' can be used, and the first entry in \code{data} is used for model fitting.
#'
#' The minimum number of observations in a subgroup defaults to 10,
#' so that the mean and variance of the measurement differences can be estimated
#' reasonably for the Bland-Altman analysis. The default can be changed with
#' with the argument \code{minsize} or, equivalently, \code{minbucket}.
#' (The different names stem from slightly different conventions in the underlying
#' tree functions.) Consequently, the minimum number of observations to consider
#' splitting (\code{minsplit}) must be, at the very least, twice the minimum number
#' of observations per subgroup (which would allow only one possible split, though).
#' By default, \code{minsplit} is 2.5 times \code{minsize}.
#' Users are encouraged to consider whether for their application it is sensible
#' to increase or decrease these defaults. Finally, further control parameters
#' can be specified through the \code{...} argument, see
#' \code{\link[partykit]{ctree_control}} and \code{\link[partykit]{mob_control}},
#' respectively, for details.
#'
#' Mean values of measurements can be added as a potential splitting variable
#' via the \code{means} argument, using the standard specification
#' \code{y ~ x1 + ..., means = TRUE}. It may not be appropriate to calculate
#' mean values across paired replicate measurements, as in such cases it is
#' often assumed that the underlying true values vary.
#'
#' @references Karapetyan S, Zeileis A, Henriksen A, Hapfelmeier A (2025).
#' \dQuote{Tree models for assessing covariate-dependent method agreement with an application to physical activity measurements.}
#' Journal of the Royal Statistical Society Series C: Applied Statistics, Volume 74, Issue 3, June 2025, Pages 775–799.
#' \doi{10.1093/jrsssc/qlae077}
#' @references Karapetyan S, Zeileis A, Flick M, Saugel B, Hapfelmeier A (2026).
#' \dQuote{Tree models for covariate-dependent method agreement with repeated measurements.}
#' TBD, Volume XXX, Issue XXX, XXX 2026, Pages XXX–XXX.
#' \doi{XXX}
#'
#'
#' @examples
#' \dontshow{ if(!requireNamespace("MethComp")) {
#'   if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
#'     stop("the MethComp package is required for this example but is not installed")
#'   } else q() }
#' }
#' ### single measurements per subject (or item)
#'
#' ## package and data
#' library("coat")
#' data("scint", package = "MethComp")
#' scint$DMSA <- factor(scint$meth == "DMSA")
#'
#' ## coat based on ctree()
#' tr1 <- coat(y ~ age + sex, data = scint, id = "item", meth = "DMSA")
#'
#' ## coat based on mob() including mean values of paired measurements as predictor
#' tr2 <- coat(y ~ age + sex, data = scint, id = "item", meth = "DMSA", means = TRUE, type = "mob")
#'
#' ## display
#' print(tr1)
#' plot(tr1)
#'
#' print(tr2)
#' plot(tr2)
#'
#' ## tweak various graphical arguments of the panel function (just for illustration):
#' ## different colors, nonparametric bootstrap percentile confidence intervals, ...
#' plot(tr1, tp_args = list(
#'   xscale = c(0, 150), linecol = "deeppink",
#'   confint = TRUE, B = 250, cilevel = 0.5, cicol = "gold"
#' ))
#'
#'
#' ### replicate measurements per subject (or item)
#'
#' ## data
#' data("ox", package = "MethComp")
#'
#' ## coat with paired measurements and mean values as only predictor
#' tr3 <- coat(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = TRUE, means = TRUE)
#'
#' ## same coat, but treating measurements as unpaired (exchangeable)
#' tr4 <- coat(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = FALSE, means = TRUE)
#'
#' ## display
#' print(tr3)
#' plot(tr3)
#'
#' print(tr4)
#' plot(tr4)
#'
#' @return Object of class \code{coat}, inheriting either from \code{constparty} (if \code{\link[partykit]{ctree}}
#' is used) or \code{modelparty} (if \code{\link[partykit]{mob}} is used).
#'
#' @importFrom stats model.weights na.omit update weighted.mean as.formula
#' @importFrom partykit ctree_control mob_control
#'
#' @export
coat <- function(formula, data, id = NULL, meth = NULL, subset, na.action, weights, means = FALSE,
                 replicates = FALSE, paired = FALSE, type = c("ctree", "mob"), minsize = 10L,
                 alpha = 0.05, minbucket = minsize, minsplit = NULL, ...){
  cl <- match.call()

  if(is.null(id) | is.null(meth)) stop("arguments 'id' and 'meth' must be specified")

  if(paired & means) message("Info: Use of mean values across paired replicate measurements may not be meaningful")

  # if(!missing(subset)) data <- data[eval(substitute(subset), envir = data), , drop = FALSE]

  data <- coat.reshape(formula, data, id = id, meth = meth, replicates = replicates, paired = paired)
  fit <- coat.fit(formula, data, replicates = replicates, paired = paired, type = type, means = means, na.action = na.action,
                  minsize = minsize, minsplit = minsplit, alpha = alpha, ...)

  fit$info$call <- cl
  return(fit)
}


#' @describeIn coat fitter function for tree models.
#' @export
coat.fit <- function(formula, data, subset, na.action, weights, means = FALSE, type = c("ctree", "mob"),
                     replicates = FALSE, paired = FALSE, minsize = 10L, alpha = 0.05, minbucket = minsize, minsplit = NULL, ...){

  ## set replicates with paired measurements
  if(paired) replicates <- TRUE

  ## type of tree
  type <- match.arg(tolower(type), c("ctree", "mob"))
  if (replicates & type != "ctree") {
    type <- "ctree"
    warning("'type' was set to 'ctree' with replicate measurements")
  }

  ## keep call
  cl <- match.call(expand.dots = TRUE)

  ## preparation of ctree/mob call
  m <- match.call(expand.dots = FALSE)
  if(missing(na.action)) m$na.action <- na.omit

  ## update formula
  if (replicates) {
    if (!paired) {
      formula <- as.formula(paste("`_mean_diff_` ~", paste(c("id", "nr1", "nr2", "rss1", "rss2", "`_means_`"), collapse = "+"), "|", formula[3], ifelse(means, "+ `_means_`", "")))
    } else {
      formula <- as.formula(paste("`_mean_diff_` ~", paste(c("id", "nr", "rss", "`_means_`"), collapse = "+"), "|", formula[3], ifelse(means, "+ `_means_`", "")))
    }
  } else {
    formula <- as.formula(paste("`_diff_` ~ id + `_means_`|", formula[3], ifelse(means, "+ `_means_`", "")))
  }
  m$formula <- formula

  ## update/remove processed arguments
  m$means <- NULL
  m$type <- NULL

  ## process hyperparameters
  if(!missing(minsize) && !missing(minbucket)) {
    warning("the minimum subgroup size should be specified using either 'minsize' or 'minbucket'. Try using only 'minsize'.")
    minbucket <- minsize
  }
  minsize <- minbucket
  if(is.null(minsplit)) minsplit <- ceiling(2.5 * minsize)
  if(minsplit < 2L * minsize) {
    warning("The minimum sample size for considering further splitting ('minsplit') must be at least twice the minimum subgroup size ('minsize') and has been increased accordingly.")
    minsplit <- 2L * minsize
  }

  ## add trafo function for ctree
  m[[1L]] <- as.call(quote(partykit::ctree))
  if(replicates) {
    if(paired) {m$ytrafo <- batrafo.repl.pair
    } else {m$ytrafo <- batrafo.repl.unpair}
  } else {m$ytrafo <- batrafo}
  m$control <- partykit::ctree_control(minbucket = minsize, minsplit = minsplit, alpha = alpha, ...)

  ## add fit function for mob
  if(type == "mob") {
    m[[1L]] <- as.call(quote(partykit::mob))
    m$fit <- gaussfit
    m$control <- partykit::mob_control(minsize = minsize, minsplit = minsplit, alpha = alpha, ...)
    m$control$ytype <- "matrix"
  }

  ## fit tree
  rval <- eval(m, parent.frame())

  ## unify output
  rval$info$call <- cl
  class(rval) <- c("coat", class(rval))

  # for the further functions we add an additional class paired/unpaired
  if(replicates) {
    if(paired) {class(rval) <- c(class(rval), "paired")
    } else class(rval) <- c(class(rval), "unpaired")
  }

  return(rval)
}




==> anc/coat/R/utils.R <==
#' Convenience Function for Bland-Altman Analysis
#'
#' Auxiliary function for preparing data in the long format for Bland-Altman analysis.
#'
#' @param formula symbolic description of the model of type \code{y ~ x1 + ... + xk}.
#' The left-hand side should specify the measurements (\code{y}) for the Bland-Altman analysis.
#' The right-hand side can specify any number of potential split variables for the tree.
#' @param data in long format, i.e. with two or more rows per subject (or item)
#' if one or more measurements are available per method.
#' @param id character referring to a column in \code{data} which indicates the data rows belonging to the same subject (or item).
#' @param meth character referring to a column in \code{data} which indicates the data rows belonging to the same method.
#' @param replicates Does \code{data} contain replicate measurements?
#' @param paired Are replicate measurements paired (TRUE) or unpaired (FALSE)?
#'
#' @return Data frame including the subject-specific components of a
#' Bland-Altman analysis and the covariates required for modelling in \code{\link[coat]{coat.fit}}.
#'
#' @examples
#' \dontshow{ if(!requireNamespace("MethComp")) {
#'   if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
#'     stop("the MethComp package is required for this example but is not installed")
#'   } else q() }
#' }
#' ### single measurements per subject (or item)
#'
#' ## package and data
#' library("coat")
#' data("scint", package = "MethComp")
#' scint$DMSA <- factor(scint$meth == "DMSA")
#'
#' ## coat based on ctree()
#' d1 <- coat.reshape(y ~ age + sex, data = scint, id = "item", meth = "DMSA", replicates = FALSE, paired = FALSE)
#' head(d1)
#'
#'
#' ### replicate measurements per subject (or item)
#'
#' ## data
#' data("ox", package = "MethComp")
#'
#' ## coat with paired measurements and mean values as only predictor
#' d2 <- coat.reshape(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = TRUE)
#' head(d2)
#'

#' @importFrom stats lm.fit dnorm lm var sd aov

#' @rdname coat.reshape
#' @export
coat.reshape <- function(formula, data, id = NULL, meth = NULL, replicates = FALSE, paired = FALSE){
  y <- all.vars(formula)[1]
  x <- all.vars(formula)[-1]
  data[, y] <- as.numeric(data[, y])

  if (replicates) {
    if (!paired) {
      data <- data.frame(cbind(unique(data[, id]),
                               c(by(data[, c(y, meth)], data[, id], function(z) diff(by(z[, y], z[, meth], mean, na.rm = TRUE)))),
                               c(by(data[, y], data[, id], mean, na.rm = TRUE)),
                               data[!duplicated(data[, id]), x, drop = FALSE],
                               do.call(cbind, by(data[, c(y, id)], data[, meth], function(z1) c(by(z1[, y], z1[, id], function(z2) length(na.omit(z2)))))),
                               do.call(cbind, by(data[, c(y, id)], data[, meth], function(z1) c(by(z1[, y], z1[, id], function(z2) sum(aov(z2 ~ 1)$residuals^2)))))
      ))
      names(data) <- c("id", "_mean_diff_", "_means_", x, "nr1", "nr2", "rss1", "rss2")
    } else {
      data <- data.frame(cbind(unique(data[, id]),
                               c(by(data[, c(y, meth)], data[, id], function(z) mean(apply(do.call(cbind, split(z[, y], z[, meth])), 1, diff)))),
                               c(by(data[, y], data[, id], mean)),
                               data[!duplicated(data[, id]), x, drop = FALSE],
                               as.numeric(table(data[, id]) / 2),
                               c(by(data[, c(y, meth)], data[, id], function(z) sum(aov(apply(do.call(cbind, split(z[, y], z[, meth])), 1, diff) ~ 1)$residuals^2)))
      ))
      names(data) <- c("id", "_mean_diff_", "_means_", x, "nr", "rss")
    }
  }
  else {
    data <- data.frame(cbind(unique(data[, id]),
                             c(by(data[, y], data[, id], diff, na.rm = TRUE)),
                             c(by(data[, y], data[, id], mean, na.rm = TRUE)),
                             data[!duplicated(data[, id]), x, drop = FALSE]
    ))
    names(data) <- c("id", "_diff_", "_means_", x)
  }
  return(data)
}

#' Transformation function used in \code{\link[partykit]{ctree}} to model the mean and variance as bivariate outcome. See \code{ytrafo} in \code{\link[partykit]{ctree}} for details.
#' @noRd
meanvar <- function(data, weights, control, ...) {
  y <- data$data[, data$variables$y, drop = TRUE]
  function(subset, weights, info, estfun, object, ...) {
    list(estfun = cbind(mean = y, var = (y - mean(y))^2), unweighted = TRUE)
  }
}

#' Transformation function used in \code{\link[partykit]{ctree}} to model the variance as outcome. See \code{ytrafo} in \code{\link[partykit]{ctree}} for details.
#' @noRd
.var <- function(data, weights, control, ...) {
  y <- data$data[, data$variables$y, drop = TRUE]
  function(subset, weights, info, estfun, object, ...) {
    list(estfun = (y - mean(y))^2, unweighted = TRUE)
  }
}

#' \code{fit} function used in \code{\link[partykit]{mob}} for an intercept-only linear regression model with residual variance as additional parameter. See \code{fit} in \code{\link[partykit]{mob}} for details.
#' @noRd
gaussfit <- function(y, x = NULL, start = NULL, weights = NULL,
                     offset = NULL, ..., estfun = FALSE, object = FALSE)
{
  x <- cbind("(Intercept)" = rep.int(1, length(y)))
  m <- lm.fit(x, y)
  b <- m$coefficients
  s2 <- mean(m$residuals^2)
  s2ols <- var(m$residuals) ## n * s2 = (n-1) * s2ols
  list(
    coefficients = c("Bias" = as.numeric(b), "SD" = sqrt(s2ols)), ## parameter estimates employed for Bland-Altman analysis
    mobcoefficients = c(b, "(Variance)" = s2), ## parameter estimates underlying the mob() inference
    objfun = -sum(dnorm(y, mean = m$fitted.values, sd = sqrt(s2), log = TRUE)),
    estfun = if(estfun) cbind(m$residuals/s2 * x, "(Variance)" = (m$residuals^2 - s2)/(2 * s2^2)) else NULL,
    object = if(object) lm(y ~ 0 + x) else NULL
  )
}

#' Transformation function used in \code{\link[partykit]{ctree}} to transform a bivariate measurement pair to mean and variance of the differences. See \code{ytrafo} in \code{\link[partykit]{ctree}} for details.
#' @noRd
batrafo <- function(data, weights, control, ...) {
  y <- data$data[, data$variables$y, drop = TRUE]
  n <- nrow(data$data)
  variance <- (y - mean(y))^2 * (n/(n - 1))
  function(subset, weights, info, estfun, object, ...) {
    list(estfun = cbind(mean = y, var = variance), unweighted = TRUE)
  }
}

#' Transformation function used in \code{\link[partykit]{ctree}} to transform a bivariate measurement pair to mean of the differences. See \code{ytrafo} in \code{\link[partykit]{ctree}} for details.
#' @noRd
batrafo.mean <- function(data, weights, control, ...) {
  y <- data$data[, data$variables$y, drop = TRUE]
  function(subset, weights, info, estfun, object, ...) {
    list(estfun = y, unweighted = TRUE)
  }
}

#' Transformation function used in \code{\link[partykit]{ctree}} to transform a bivariate measurement pair to variance of the differences. See \code{ytrafo} in \code{\link[partykit]{ctree}} for details.
#' @noRd
batrafo.var <- function(data, weights, control, ...) {
  y <- data$data[, data$variables$y, drop = TRUE]
  n <- nrow(data$data)
  variance <- (y - mean(y))^2 * (n/(n - 1))
  function(subset, weights, info, estfun, object, ...) {
    list(estfun = variance, unweighted = TRUE)
  }
}

#'Transformation function for unpaired measurements
#' @noRd
batrafo.repl.unpair <- function(data, weights, control, ...){
  y <- data$data[, data$variables$y, drop = TRUE]
  n <- nrow(data$data)
  nr1 <- data$data$nr1
  nr2 <- data$data$nr2
  tau <- (y - mean(y))^2 * (n/(n - 1)) # between subject variance
  s1 <- data$data$rss1 / (mean(nr1) - 1) # within subject variance
  s2 <- data$data$rss2 / (mean(nr2) - 1)
  overallvar <- tau + (1 - (1/n) * sum(1/nr1)) * s1 + (1 - (1/n) * sum(1/nr2)) * s2
  function(subset, weights, info, estfun, object, ...){
    list(estfun = cbind(Bias = y, Variance = overallvar), unweighted = TRUE)
  }
}

#' Transformation function for paired measurements
#' @noRd
batrafo.repl.pair <- function(data, weights, control, ...){
  y <- data$data[, data$variables$y, drop = TRUE]
  n <- nrow(data$data)
  nr <- data$data$nr
  bias <- y * nr * (n / sum(nr))
  tau <- (y - weighted.mean(y, nr))^2 * nr * (n/(n - 1)) # between subject variance
  sigma <- data$data$rss / (mean(nr) - 1) # within subject variance
  overallvar <- (tau - sigma) / ((sum(nr)^2 - sum(nr^2)) / ((n - 1) * sum(nr))) + sigma
  function(subset, weights, info, estfun, object, ...){
    list(estfun = cbind(Bias = bias, Variance = overallvar), unweighted = TRUE)
  }
}




==> anc/coat/inst/CITATION <==
bibentry(bibtype = "Article",
         title = "Tree models for assessing covariate-dependent method agreement with an application to physical activity measurements",
         author = c(person(given = "Siranush", family = "Karapetyan", email = "Siranush.Karapetyan@mri.tum.de"),
                    person(given = "Achim", family = "Zeileis", email = "Achim.Zeileis@R-project.org"),
                    person(given = "André", family = "Henriksen", email = "Andre.Henriksen@uit.no"),
                    person(given = "Alexander", family = "Hapfelmeier", email = "Alexander.Hapfelmeier@mri.tum.de")),
         journal = "Journal of the Royal Statistical Society Series C: Applied Statistics",
         year = "2025",
         type = "article",
         volume = "74",
         number = "3",
         pages = "775-799",
         month = "June",
         doi = "10.1093/jrsssc/qlae077",
         header = "To cite coat in publications use:"
)


==> anc/coat/man/batest.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/batest.R
\name{batest}
\alias{batest}
\alias{print.batest}
\alias{plot.batest}
\title{Bland-Altman Test of Method Agreement}
\usage{
batest(formula, data, id = NULL, meth = NULL, subset, na.action, weights, ...)

\method{print}{batest}(x, digits = 2, type = c("test", "model", "both"), ...)

\method{plot}{batest}(x, ...)
}
\arguments{
\item{formula}{symbolic description of the model used to perform the Bland-Altman test of type \code{y ~ x}.
The left-hand side should specify the measurements (\code{y}) to assess the agreement.
The right-hand side should specify a factor with two levels indicating two independent groups or samples to be compared. Alternatively, multilevel factors or continuously scaled variables can be specified to perform a Bland-Altman test of association, followed by binary splitting into two subgroups.}

\item{data, subset, na.action}{arguments controlling the formula processing
via \code{\link[stats]{model.frame}}. \code{data} must be provided in long format,
i.e. with two rows per subject (or item), one for each of the measurements made with the compared methods.}

\item{id}{character referring to a column in \code{data} which indicates the data rows belonging to the same subject (or item).}

\item{meth}{character referring to a column in \code{data} which indicates the data rows belonging to the same method.}

\item{weights}{optional numeric vector of weights (case/frequency weights, by default).}

\item{...}{further control arguments, passed to \code{\link[partykit]{ctree_control}}}

\item{x}{an object as returned by \code{\link[coat]{batest}}.}

\item{digits}{a numeric specifying the number of digits to display.}

\item{type}{character string specifying whether \code{"test"} statistics (default), the \code{"model"} or \code{"both"} should be printed.}
}
\value{
Object of class \code{batest} with elements
\item{\code{test}}{result of the Bland-Altman test.}
\item{\code{model}}{tree model used to perform the Bland-Altman test.}
}
\description{
Function to perform a Bland-Altman test of differences in method agreement
with single measurements per subject (or item). Additional functions are
given for printing and plotting. The function \code{\link[coat]{coat}} must
be used in case of replicate measurements, setting the arguments
\code{alpha = 1} and \code{maxdepth = 1L}.
}
\details{
The minimum number of subjects (or items) in each of the two groups
or samples that are passed to \code{batest} or defined by it must be three.
}
\section{Methods (by generic)}{
\itemize{
\item \code{print(batest)}: function to print the result of the Bland-Altman test.

\item \code{plot(batest)}: function to plot the result of the Bland-Altman test.

}}
\examples{
\dontshow{ if(!requireNamespace("MethComp")) {
  if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
    stop("the MethComp package is required for this example but is not installed")
  } else q() }
}
## package and data
library("coat")
data("scint", package = "MethComp")
scint$DMSA <- factor(scint$meth == "DMSA")

## two-sample BA-test
testresult <- batest(y ~ sex, data = scint, id = "item", meth = "DMSA")

## display
testresult
print(testresult, digits = 1, type = "both")

}
\references{
Karapetyan S, Zeileis A, Henriksen A, Hapfelmeier A (2025).
\dQuote{Tree models for assessing covariate-dependent method agreement with an application to physical activity measurements.}
Journal of the Royal Statistical Society Series C: Applied Statistics, Volume 74, Issue 3, June 2025, Pages 775–799.
\doi{10.1093/jrsssc/qlae077}
}


==> anc/coat/man/coat-methods.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/coat-methods.R
\name{print.coat}
\alias{print.coat}
\alias{coef.coat}
\alias{plot.coat}
\alias{node_baplot}
\title{Methods for Conditional Method Agreement Trees (COAT)}
\usage{
\method{print}{coat}(
  x,
  digits = 2L,
  header = TRUE,
  footer = TRUE,
  title = "Conditional method agreement tree (COAT)",
  ...
)

\method{coef}{coat}(object, node = NULL, drop = TRUE, ...)

\method{plot}{coat}(x, terminal_panel = node_baplot, tnex = 2, drop_terminal = TRUE, ...)

node_baplot(
  obj,
  level = 0.95,
  digits = 2,
  pch = 1,
  cex = 0.5,
  col = 1,
  linecol = 4,
  lty = c(1, 2),
  bg = "white",
  confint = FALSE,
  B = 500,
  cilevel = 0.95,
  cicol = "lightgray",
  xscale = NULL,
  yscale = NULL,
  ylines = 3,
  id = TRUE,
  mainlab = NULL,
  gp = gpar()
)
}
\arguments{
\item{x, object, obj}{a \code{coat} object as returned by \code{\link[coat]{coat}}.}

\item{digits}{numeric. Number of digits used for rounding the displayed coefficients
or limits of agreement.}

\item{header, footer}{logical. Should a header/footer be printed for the tree?}

\item{title}{character with the title for the tree.}

\item{...}{further arguments passed to methods.}

\item{node}{integer. ID of the node for which the Bland-Altman parameters
(coefficients) should be extracted.}

\item{drop}{logical. Should the matrix attribute be dropped if the parameters
from only a single node are extracted?}

\item{terminal_panel}{a panel function or panel-generating function passed to
\code{\link[partykit]{plot.party}}. By default, \code{node_baplot} is used to
generate a suitable panel function for drawing Bland-Altman plots based on the
the provided \code{coat} object. It can be customized using the \code{tp_args} argument
(passed through \code{...}).}

\item{tnex}{numeric specification of the terminal node extension
relative to the inner nodes (default is twice the size).}

\item{drop_terminal}{logical. Should all terminal nodes be "dropped" to
the bottom row?}

\item{level}{numeric level for the limits of agreement.}

\item{pch, cex, col, linecol, lty, bg}{graphical parameters for the scatter plot and limits
of agreement in the Bland-Altman plot (scatter plot character, character extension, plot color,
line color, line types, and background color).}

\item{confint}{logical. Should nonparametric bootstrap percentile confidence intervals be plotted?}

\item{B}{numeric. Number of bootstrap samples to be used if \code{confint = TRUE}.}

\item{cilevel}{numeric. Level of the confidence intervals if \code{confint = TRUE}.}

\item{cicol}{color specification for the confidence intervals if \code{confint = TRUE}.}

\item{xscale, yscale}{numeric specification of scale of x-axis and y-axis, respectively.
By default the range of all scatter plots and limits of agreement across all nodes
are used.}

\item{ylines}{numeric. Number of lines for spaces in y-direction.}

\item{id}{logical. Should node IDs be plotted?}

\item{mainlab}{character or function. An optional title for the plots. Either
a character or a \code{function(id, nobs)}.}

\item{gp}{grid graphical parameters.}
}
\value{
The \code{print()} method returns the printed object invisibly.
The \code{coef()} method returns the vector (for a single node) or matrix (for multiple nodes) of estimated parameters (bias and standard deviation).
The \code{plot()} method returns \code{NULL}.
The \code{node_baplot()} panel-generating function returns a function that can be plugged into the \code{plot()} method.
}
\description{
Extracting information from or visualization of conditional method agreement trees.
Visualizations use trees with Bland-Altman plots in terminal nodes, drawn
via grid graphics.
}
\details{
Various methods are provided for trees fitted by \code{\link[coat]{coat}},
in particular \code{print}, \code{plot} (via \pkg{grid}/\pkg{partykit}) and
\code{coef}. The \code{plot} method draws Bland-Altman plots in the terminal panels by default,
using the function \code{node_baplot}. Average values and average
differences are plotted in case of replicate measurements.

In addition to these dedicated \code{coat} methods, further methods are inherited
from \code{\link[partykit]{ctree}} or \code{\link[partykit]{mob}}, respectively,
depending on which \code{type} of \code{coat} was fitted.
}
\examples{
\dontshow{ if(!requireNamespace("MethComp")) {
  if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
    stop("the MethComp package is required for this example but is not installed")
  } else q() }
}
### single measurements per subject (or item)

## package and data
library("coat")
data("scint", package = "MethComp")
scint$DMSA <- factor(scint$meth == "DMSA")

## conditional method agreement tree
tr <- coat(y ~ age + sex, data = scint, id = "item", meth = "DMSA")

## illustration of methods (including some customization)

## printing
print(tr)
print(tr, header = FALSE, footer = FALSE)

## extracting Bland-Altman parameters
coef(tr)
coef(tr, node = 1)

## visualization (via grid with node_baplot)
plot(tr)
plot(tr, ip_args = list(id = FALSE),
  tp_args = list(col = "slategray", id = FALSE, digits = 3, pch = 19))


### replicate measurements per subject (or item)

## data
data("ox", package = "MethComp")

## coat with unpaired measurements and mean values as only predictor
tr2 <- coat(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = FALSE, means = TRUE)

## printing
print(tr2)
print(tr2, header = FALSE, footer = FALSE)

## extracting Bland-Altman parameters
coef(tr2)
coef(tr2, node = 1)

## visualization (via grid with node_baplot)
plot(tr2)


}


==> anc/coat/man/coat.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/coat.R
\name{coat}
\alias{coat}
\alias{coat.fit}
\title{Conditional Method Agreement Trees (COAT)}
\usage{
coat(
  formula,
  data,
  id = NULL,
  meth = NULL,
  subset,
  na.action,
  weights,
  means = FALSE,
  replicates = FALSE,
  paired = FALSE,
  type = c("ctree", "mob"),
  minsize = 10L,
  alpha = 0.05,
  minbucket = minsize,
  minsplit = NULL,
  ...
)

coat.fit(
  formula,
  data,
  subset,
  na.action,
  weights,
  means = FALSE,
  type = c("ctree", "mob"),
  replicates = FALSE,
  paired = FALSE,
  minsize = 10L,
  alpha = 0.05,
  minbucket = minsize,
  minsplit = NULL,
  ...
)
}
\arguments{
\item{formula}{symbolic description of the model of type \code{y ~ x1 + ... + xk}.
The left-hand side should specify the measurements (\code{y}) for the Bland-Altman analysis.
The right-hand side can specify any number of potential split variables for the tree.}

\item{data, subset, na.action}{arguments controlling the formula processing
via \code{\link[stats]{model.frame}}. \code{data} must be provided in long format,
i.e. with two or more rows per subject (or item) if one or more measurements
are available per method.}

\item{id}{character referring to a column in \code{data} which indicates the data rows belonging to the same subject (or item).}

\item{meth}{character referring to a column in \code{data} which indicates the data rows belonging to the same method.}

\item{weights}{optional numeric vector of weights (case/frequency weights, by default).}

\item{means}{logical. Should the intra-individual mean values of measurements
be included as potential split variable?}

\item{replicates}{logical. Does \code{data} contain replicate measurements?}

\item{paired}{logical. Are replicate measurements paired (TRUE) or unpaired (FALSE)?}

\item{type}{character string specifying the type of tree to be fit. Either \code{"ctree"} (default) or \code{"mob"}.}

\item{minsize, minbucket}{integer. The minimum number of observations in a subgroup.
Only one of the two arguments should be used (see also below).}

\item{alpha}{numeric. Significance level for split tests. The default value is 0.05.}

\item{minsplit}{integer. The minimum number of observations to consider splitting.
Must be at least twice the minimal subgroup size (\code{minsplit} or \code{minbucket}).
If set to \code{NULL} (the default) it is set to be at least 2.5 times the minimal
subgroup size.}

\item{...}{further control arguments, either passed to \code{\link[partykit]{ctree_control}}
or \code{\link[partykit]{mob_control}}, respectively.}
}
\value{
Object of class \code{coat}, inheriting either from \code{constparty} (if \code{\link[partykit]{ctree}}
is used) or \code{modelparty} (if \code{\link[partykit]{mob}} is used).
}
\description{
Tree models capturing the dependence of method agreement on covariates.
The Bland-Altman analysis for single or replicate measurements per subject (or item)
is used to model method agreement, while the covariate dependency can
be learned either nonparametrically via conditional inference trees (CTree)
or using model-based recursive partitioning (MOB).
}
\details{
Conditional method agreement trees (COAT) employ unbiased
recursive partitioning in order to detect and model dependency on covariates
in the classic Bland-Altman analysis. One of two recursive partitioning techniques
can be used to find subgroups defined by splits in covariates to a pair
of measurements, either nonparametric conditional inference trees (CTree)
or parametric model-based trees (MOB). In both cases, each subgroup is associated
with two parameter estimates: the mean of the measurement difference (\dQuote{Bias})
and the corresponding sample standard deviation (\dQuote{SD}) which can be
used to construct the limits of agreement (i.e., the corresponding confidence intervals).

The SD is estimated by the usual sample standard deviation in each subgroup,
i.e., divided by the sample size \eqn{n - 1}. Note that the inference in the
MOB algorithm internally uses the maximum likelihood estimate (divided by \eqn{n})
instead so the the fluctuation tests for parameter instability can be applied.

An extension of the Bland-Altman analysis addresses the frequent
cases of paired and unpaired replicate measurements per subject or item.
Both cases are analysed in COAT using CTree with appropriate data aggregation
to model Bias and SD at the subject/item level, with the latter being
decomposed into within-subject variance and between-subject variance.
Currently, only covariates that are constant between replicate measurements
can be used, and the first entry in \code{data} is used for model fitting.

The minimum number of observations in a subgroup defaults to 10,
so that the mean and variance of the measurement differences can be estimated
reasonably for the Bland-Altman analysis. The default can be changed with
with the argument \code{minsize} or, equivalently, \code{minbucket}.
(The different names stem from slightly different conventions in the underlying
tree functions.) Consequently, the minimum number of observations to consider
splitting (\code{minsplit}) must be, at the very least, twice the minimum number
of observations per subgroup (which would allow only one possible split, though).
By default, \code{minsplit} is 2.5 times \code{minsize}.
Users are encouraged to consider whether for their application it is sensible
to increase or decrease these defaults. Finally, further control parameters
can be specified through the \code{...} argument, see
\code{\link[partykit]{ctree_control}} and \code{\link[partykit]{mob_control}},
respectively, for details.

Mean values of measurements can be added as a potential splitting variable
via the \code{means} argument, using the standard specification
\code{y ~ x1 + ..., means = TRUE}. It may not be appropriate to calculate
mean values across paired replicate measurements, as in such cases it is
often assumed that the underlying true values vary.
}
\section{Functions}{
\itemize{
\item \code{coat.fit()}: fitter function for tree models.

}}
\examples{
\dontshow{ if(!requireNamespace("MethComp")) {
  if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
    stop("the MethComp package is required for this example but is not installed")
  } else q() }
}
### single measurements per subject (or item)

## package and data
library("coat")
data("scint", package = "MethComp")
scint$DMSA <- factor(scint$meth == "DMSA")

## coat based on ctree()
tr1 <- coat(y ~ age + sex, data = scint, id = "item", meth = "DMSA")

## coat based on mob() including mean values of paired measurements as predictor
tr2 <- coat(y ~ age + sex, data = scint, id = "item", meth = "DMSA", means = TRUE, type = "mob")

## display
print(tr1)
plot(tr1)

print(tr2)
plot(tr2)

## tweak various graphical arguments of the panel function (just for illustration):
## different colors, nonparametric bootstrap percentile confidence intervals, ...
plot(tr1, tp_args = list(
  xscale = c(0, 150), linecol = "deeppink",
  confint = TRUE, B = 250, cilevel = 0.5, cicol = "gold"
))


### replicate measurements per subject (or item)

## data
data("ox", package = "MethComp")

## coat with paired measurements and mean values as only predictor
tr3 <- coat(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = TRUE, means = TRUE)

## same coat, but treating measurements as unpaired (exchangeable)
tr4 <- coat(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = FALSE, means = TRUE)

## display
print(tr3)
plot(tr3)

print(tr4)
plot(tr4)

}
\references{
Karapetyan S, Zeileis A, Henriksen A, Hapfelmeier A (2025).
\dQuote{Tree models for assessing covariate-dependent method agreement with an application to physical activity measurements.}
Journal of the Royal Statistical Society Series C: Applied Statistics, Volume 74, Issue 3, June 2025, Pages 775–799.
\doi{10.1093/jrsssc/qlae077}

Karapetyan S, Zeileis A, Flick M, Saugel B, Hapfelmeier A (2026).
\dQuote{Tree models for covariate-dependent method agreement with repeated measurements.}
TBD, Volume XXX, Issue XXX, XXX 2026, Pages XXX–XXX.
\doi{XXX}
}


==> anc/coat/man/coat.reshape.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/utils.R
\name{coat.reshape}
\alias{coat.reshape}
\title{Convenience Function for Bland-Altman Analysis}
\usage{
coat.reshape(
  formula,
  data,
  id = NULL,
  meth = NULL,
  replicates = FALSE,
  paired = FALSE
)
}
\arguments{
\item{formula}{symbolic description of the model of type \code{y ~ x1 + ... + xk}.
The left-hand side should specify the measurements (\code{y}) for the Bland-Altman analysis.
The right-hand side can specify any number of potential split variables for the tree.}

\item{data}{in long format, i.e. with two or more rows per subject (or item)
if one or more measurements are available per method.}

\item{id}{character referring to a column in \code{data} which indicates the data rows belonging to the same subject (or item).}

\item{meth}{character referring to a column in \code{data} which indicates the data rows belonging to the same method.}

\item{replicates}{Does \code{data} contain replicate measurements?}

\item{paired}{Are replicate measurements paired (TRUE) or unpaired (FALSE)?}
}
\value{
Data frame including the subject-specific components of a
Bland-Altman analysis and the covariates required for modelling in \code{\link[coat]{coat.fit}}.
}
\description{
Auxiliary function for preparing data in the long format for Bland-Altman analysis.
}
\examples{
\dontshow{ if(!requireNamespace("MethComp")) {
  if(interactive() || is.na(Sys.getenv("_R_CHECK_PACKAGE_NAME_", NA))) {
    stop("the MethComp package is required for this example but is not installed")
  } else q() }
}
### single measurements per subject (or item)

## package and data
library("coat")
data("scint", package = "MethComp")
scint$DMSA <- factor(scint$meth == "DMSA")

## coat based on ctree()
d1 <- coat.reshape(y ~ age + sex, data = scint, id = "item", meth = "DMSA", replicates = FALSE, paired = FALSE)
head(d1)


### replicate measurements per subject (or item)

## data
data("ox", package = "MethComp")

## coat with paired measurements and mean values as only predictor
d2 <- coat.reshape(y ~ 1, data = ox, id = "item", meth = "meth", replicates = TRUE, paired = TRUE)
head(d2)

}

